Competition between allowed and first-forbidden $\beta$ decay in $r$-process waiting-point nuclei within a relativistic beyond-mean-field approach

We compute $\beta$-decay half-lives of isotonic nuclear chains located at neutron shell closures $N=50$, $82$, $126$ and $184$, which are of particular importance for the $r$-process nucleosynthesis, and study the role of first-forbidden transitions in a framework that includes complex nucleonic correlations beyond the quasiparticle random phase approximation. Such correlations are accounted for by coupling single nucleons to collective degrees of freedom (nuclear vibrations), and are found essential to reproduce available experimental $\beta$-decay rates and more precise many-body methods. We find that the nucleon-vibration correlations tend to decrease the probability of decay via first-forbidden transition near stability, as they enhance Gamow-Teller transitions at low energy. While in the lighter systems allowed transitions dominate, the decay of $N=126$ and $N=184$ nuclei is found to occur to a large extent via first-forbidden transitions, and in particular those induced by $1^-$ and $0^-$ operators. Overall the many-body method based on nucleon-vibration coupling provides an ideal framework for future large-scale calculations. Upcoming experimental measurements of $\beta$-decay rates in the $N=126$ region by radioactive-beam facilities will be crucial in order to validate the approach.

==> anc/SPEs.dat <==
 # RMF single-particles energies (SPE) for 78Ni
 # subshell	SPE(MeV)
 #### neutrons:
1s 1/2    -54.03600
1p 3/2    -43.03600
1p 1/2    -41.59600
1d 5/2    -30.59100
1d 3/2    -26.79000
2s 1/2    -23.25200
1f 7/2    -17.86700
1f 5/2    -11.62600
2p 3/2    -10.56600
2p 1/2     -9.46600
1g 9/2     -5.68100
2d 5/2     -1.15100
3s 1/2     -0.89900
2d 3/2     -0.24600
1g 7/2      1.40100
3p 3/2      2.88500
3p 1/2      3.01400
2f 7/2      4.30200
4s 1/2      4.49900
2f 5/2      4.69900
3d 5/2      4.97800
1h11/2      5.20700
3d 3/2      5.22300
2g 9/2      6.86200
2g 7/2      7.28500
1h 9/2      8.67900
3f 7/2      9.45700
4p 3/2      9.54300
4p 1/2      9.86900
2h11/2     10.00200
3f 5/2     10.34000
1i13/2     11.14400
1i11/2     11.35100
2h 9/2     12.85500
5s 1/2     13.35500
4d 5/2     13.57200
4d 3/2     13.99300
3g 9/2     14.02500
1j15/2     14.80100
1j13/2     14.87100
3g 7/2     15.41100
2i13/2     15.65500
1k17/2     17.30700
1k15/2     17.33200
2i11/2     18.78400
4f 7/2     19.71500
3h11/2     19.87900
5p 3/2     20.10100
4f 5/2     20.43600
5p 1/2     20.45500
1l19/2     21.75900
1l17/2     21.78900
3h 9/2     22.27000
2j15/2     23.38500
3i13/2     24.33700
1m21/2     24.49800
1m19/2     24.52000
4g 9/2     24.56900
2j13/2     24.99000
5d 5/2     25.33300
 #### protons:
1s 1/2    -56.57200
1p 3/2    -46.00300
1p 1/2    -44.45100
1d 5/2    -33.83800
1d 3/2    -29.88200
2s 1/2    -25.85200
1f 7/2    -21.12400
1f 5/2    -14.63300
2p 3/2    -12.36400
2p 1/2    -11.23100
1g 9/2     -8.43400
2d 5/2     -0.67700
1g 7/2     -0.43400
2d 3/2      0.49600
3s 1/2      0.92300
1h11/2      3.83100
3p 3/2      6.47400
3p 1/2      6.61800
4s 1/2      7.54500
2f 7/2      7.59700
2f 5/2      8.26600
3d 5/2      8.30300
3d 3/2      8.40900
2g 9/2     10.66100
2g 7/2     10.87400
1h 9/2     11.09200
3f 7/2     11.82700
4p 3/2     12.02300
4p 1/2     12.39300
3f 5/2     12.68100
2h11/2     13.51200
2h 9/2     14.31700
1i13/2     14.36200
1i11/2     15.17200
5s 1/2     16.14100
4d 5/2     16.34900
2i13/2     16.44400
4d 3/2     16.70600
3g 9/2     17.00800
3g 7/2     18.34900
1j15/2     18.65500
1j13/2     18.74400
1k17/2     21.05500
1k15/2     21.08400
2i11/2     21.36100
4f 7/2     22.25400
5p 3/2     22.32100
5p 1/2     22.66100
4f 5/2     22.82900
3h11/2     23.02600
3h 9/2     24.74200
1l19/2     25.56700
1l17/2     25.60400
2j15/2     25.73900
3i13/2     26.98400
4g 9/2     26.98700
5d 5/2     27.56400
6s 1/2     27.82500
5d 3/2     28.01600
1m21/2     28.19500


==> anc/half-lives.dat <==
 # beta-decay half-lives in RQRPA and RQTBA and percentage of FF transitions
 #Z	N	T^{1/2}_RQRPA	FF_RQRPA(%)	FF0_RQRPA(%)	FF1_RQRPA(%)	FF2_RQRPA(%)	                                         T^{1/2}_RQTBA	FF_RQTBA(%)	FF0_RQTBA(%)	FF1_RQTBA(%)	FF2_RQTBA(%)
 ###################################################
 20  50              0.00103            17.86520             0.00000             4.86486            13.00034             0.00059            14.90031             0.05283             2.55942            12.28806
 22  50              0.00224            19.99698             0.02055             8.09064            11.88580             0.00125            16.84434             0.21261             4.11143            12.52030
 24  50              0.00562            24.80803             0.01660            12.95759            11.83384             0.00233            14.86389             0.44763             3.87562            10.54065
 26  50              0.02509            36.27533             0.01846            22.45644            13.80044             0.00793            17.30340             0.48067             5.13902            11.68371
 28  50              0.76165            70.09469             0.00000             0.00000            70.09469             0.09505            31.01702             0.47038             0.04645            30.50018
 30  50              7.91194            80.06970             0.00000             0.49610            79.57360             0.40633            25.30463             0.01539             0.10432            25.18492
 32  50            211.99131            97.18518             0.00000             0.00000            97.18518             2.58613            24.09594             0.00127             0.00648            24.08819
 34  50        2644888.44617           100.00000             0.00000             0.00000           100.00000           125.47712             7.42143             0.00000             0.00000             7.42143
 34  82              0.00123            32.20955             5.91856            13.99833            12.29266             0.00077            26.49483             4.35647             8.22407            13.91429
 36  82              0.00184            28.43016             5.03565            12.74310            10.65141             0.00105            21.80243             3.34765             6.98616            11.46862
 38  82              0.00282            23.13433             3.17719            10.95541             9.00173             0.00136            16.24689             2.04031             5.04666             9.15993
 40  82              0.00474            18.23664             1.41254             8.50005             8.32405             0.00200            12.63089             1.01083             3.36972             8.25033
 42  82              0.01006            18.65847             0.82546             9.69155             8.14145             0.00387            12.08910             0.74911             3.38184             7.95815
 44  82              0.02622            22.72490             0.83026            14.12235             7.77230             0.00836            11.91164             0.75225             3.93100             7.22839
 46  82              0.09703            33.80674             1.20045            24.65942             7.94687             0.02313            12.33871             0.94052             4.73762             6.66056
 48  82              0.75468            61.36472             2.22211            51.11978             8.02282             0.13643            17.27128             1.63969             8.27663             7.35496
 50  82           2214.90695            99.97148             0.00000             0.00000            99.97148            20.31787            36.15492             0.00000             0.00000            36.15492
 52  82        4317652.25184           100.00000             0.00000             0.00000           100.00000           788.18199            47.71001             0.00000             0.00000            47.71001
 54 126              0.00176            52.53274            12.33624            32.05127             8.14523             0.00129            43.80340             9.08857            24.78001             9.93482
 56 126              0.00266            50.62897            11.93734            30.05246             8.63917             0.00187            43.02769            10.94721            21.40446            10.67603
 58 126              0.00438            48.02601            11.66585            27.84667             8.51350             0.00288            39.00217             9.22721            19.12217            10.65279
 60 126              0.00714            52.11206            12.98957            31.01884             8.10365             0.00444            41.23893            11.21066            19.83446            10.19382
 62 126              0.01269            55.96001            14.97076            33.53731             7.45193             0.00581            34.85703            10.89885            15.14650             8.81168
 64 126              0.02375            58.80911            17.03558            35.28637             6.48716             0.01196            39.32045            12.61546            18.61488             8.09010
 66 126              0.04479            70.72997            20.00581            45.12266             5.60150             0.02279            43.33180            16.50769            18.15521             8.66890
 68 126              0.09838            83.31639            24.85046            53.74091             4.72502             0.03793            47.88066            21.73721            17.78650             8.35696
 70 126              0.20621            94.88744            30.38407            61.05863             3.44473             0.06901            56.12402            26.46927            21.76811             7.88664
 72 126              0.43453            99.75776            36.58625            61.07085             2.10066             0.12947            62.70118            31.26211            22.02585             9.41322
 74 126              1.01035           100.00000            39.56504            59.23966             1.19530             0.35383            86.65884            48.47573            31.12692             7.05618
 76 126              5.63755           100.00000            50.62659            48.54624             0.82716             1.64721            99.37397            68.28063            25.26333             5.83001
 78 126             26.98461           100.00000            60.85772            38.60340             0.53888             5.45170           100.00000            80.33557            14.83022             4.83420
 80 126            710.32951           100.00000            65.01011            34.93415             0.05574            63.86242           100.00000            90.69030             5.94233             3.36737
 80 184              0.00338            68.92038            18.23794            45.85040             4.83204             0.00218            58.16002            16.91273            35.41015             5.83714
 82 184              0.00451            77.76651            20.16691            53.00202             4.59759             0.00302            65.28162            20.95164            37.81069             6.51928
 84 184              0.00753            79.83516            22.09783            53.16517             4.57216             0.00455            67.25158            22.11234            38.74837             6.39087
 86 184              0.01261            83.51389            24.70316            54.09312             4.71761             0.00743            66.12706            23.18974            35.95982             6.97750
 88 184              0.02236            87.78367            26.21188            56.57744             4.99435             0.01137            70.41020            24.48647            38.89939             7.02434
 90 184              0.04438            92.35890            25.75260            61.15436             5.45195             0.02168            74.52294            23.93465            42.31572             8.27257
 92 184              0.08675            97.97489            21.96624            70.30640             5.70224             0.03919            76.09278            20.49272            46.11841             9.48166
 94 184              0.15478            99.96607            20.76017            73.94522             5.26069             0.07447            86.30589            27.13540            48.14117            11.02932
 96 184              0.27307            99.99517            19.75737            75.51469             4.72311             0.11202            85.99140            32.41168            41.30644            12.27328
 98 184              0.54749            99.99976            19.69525            75.53249             4.77203             0.29794            97.05090            33.05829            51.73828            12.25433
100 184              1.17755           100.00000            18.83863            76.52097             4.64040             0.58038            97.83162            35.04613            50.32749            12.45799
102 184              2.83169           100.00000            15.43666            80.23962             4.32372             1.12491            94.13676            41.53228            40.64305            11.96143
104 184              8.66187           100.00000            10.62500            85.32867             4.04633             3.46820            99.49183            43.53876            40.94642            15.00664
106 184             10.13720           100.00000             5.32748            89.14416             5.52837             1.95829            56.26241            20.57950            24.44700            11.23591
108 184            841.19130           100.00000             0.00000            94.43916             5.56084            26.30001            55.12376            35.19951            12.74651             7.17774
110 184        4877245.73448           100.00000             0.00000             0.00000           100.00000            76.83147            17.22163            14.50730             0.28602             2.42832


==> anc/half-lives_pn-pairing_N50.dat <==
 # beta-decay half-lives in RQRPA and RQTBA with proton-neutron pairing V_0
 #Z	N	V_0		T^{1/2}_RQRPA	T^{1/2}_RQTBA
 ###################################################
 20  50    0               0.00103             0.00059
 22  50    0               0.00224             0.00125
 24  50    0               0.00562             0.00233
 26  50    0               0.02509             0.00793
 28  50    0               0.76165             0.09505
 30  50    0               7.91194             0.40633
 32  50    0             211.99131             2.58613
 34  50    0         2644888.44617           125.47712
 20  50  100               0.00103             0.00059
 22  50  100               0.00199             0.00112
 24  50  100               0.00441             0.00192
 26  50  100               0.01554             0.00568
 28  50  100               0.76165             0.09505
 30  50  100               5.61520             0.36702
 32  50  100              74.91158             2.01849
 34  50  100           50092.45122            87.23260
 20  50  150               0.00103             0.00059
 22  50  150               0.00183             0.00104
 24  50  150               0.00370             0.00174
 26  50  150               0.01201             0.00468
 28  50  150               0.76165             0.09505
 30  50  150               4.64231             0.34138
 32  50  150              39.95647             1.63430
 34  50  150            8523.24517            60.11183
 20  50  200               0.00103             0.00059
 22  50  200               0.00169             0.00100
 24  50  200               0.00301             0.00151
 26  50  200               0.00868             0.00373
 28  50  200               0.76165             0.09505
 30  50  200               3.39933             0.30482
 32  50  200              19.59423             1.19417
 34  50  200            1520.68421            31.32925
 20  50  250               0.00103             0.00059
 22  50  250               0.00148             0.00091
 24  50  250               0.00235             0.00130
 26  50  250               0.00567             0.00263
 28  50  250               0.76165             0.09505
 30  50  250               2.28852             0.21953
 32  50  250               7.79692             1.63655
 34  50  250             230.85895            32.65291


==> anc/partial_rates_118Kr.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 118Kr RQRPA
 ##############################
  GT   -10.93127         0.26393E+03
  GT    -6.70127         0.74194E+00
  GT    -6.55127         0.10544E+01
  GT    -5.99127         0.10566E-01
  GT    -5.64127         0.31257E+00
  GT    -5.37127         0.84605E+00
  GT    -4.95127         0.66425E+00
  GT    -4.54127         0.12522E-01
  GT    -4.27127         0.67813E+00
  GT    -4.00127         0.66913E+00
  GT    -3.60127         0.34984E-01
  GT    -3.37127         0.70986E+00
  GT    -3.15127         0.24685E-01
  GT    -2.76127         0.20464E-01
  GT    -2.37127         0.57674E-01
  GT    -2.14127         0.10084E-02
  GT    -1.63127         0.23217E-01
  GT    -1.37127         0.99420E-01
  GT     0.14873         0.14473E-03
  0-   -15.22127         0.99223E+01
  0-   -14.78127         0.88496E+01
  0-   -11.57127         0.18461E+00
  0-    -7.06127         0.33058E-01
  1-   -15.04127         0.67075E+01
  1-   -14.74127         0.15101E+02
  1-   -14.22127         0.21113E+02
  1-   -14.14127         0.86689E-01
  1-   -13.39127         0.98759E+01
  1-   -12.57127         0.16035E+00
  1-   -10.94127         0.95895E+00
  1-    -7.66127         0.11340E-01
  1-    -7.05127         0.43155E-02
  1-    -1.74127         0.15742E-03
  2-   -16.00127         0.12546E+02
  2-   -15.22127         0.21720E+01
  2-   -15.05127         0.34316E+00
  2-   -14.51127         0.12260E+01
  2-   -14.09127         0.16776E+01
  2-   -13.52127         0.71607E+00
  2-   -13.39127         0.30420E+01
  2-   -12.58127         0.11683E-01
  2-   -12.45127         0.68362E-02
  2-   -11.56127         0.20934E-02
  2-   -10.96127         0.26699E-02
  2-    -9.87127         0.29047E+01
  2-    -8.68127         0.17646E-02
  2-    -7.66127         0.26440E-03
  2-    -7.06127         0.29715E-03
  2-    -5.63127         0.10665E-02
  2-    -1.75127         0.36148E-07
  2-    -0.66127         0.11088E-05
 ##############################
 118Kr RQTBA
 ##############################
  GT   -15.39127         0.38258E+00
  GT   -14.89127         0.43631E+00
  GT   -14.08127         0.33838E+03
  GT   -13.77127         0.20420E+01
  GT   -13.48127         0.61445E+00
  GT   -13.33127         0.10999E+01
  GT   -13.14127         0.10485E+01
  GT   -12.93127         0.25272E+02
  GT   -12.38127         0.99873E+00
  GT   -12.29127         0.70611E+01
  GT   -12.11127         0.59752E+01
  GT   -11.86127         0.19362E+02
  GT   -11.65127         0.36786E+01
  GT   -11.51127         0.10913E+02
  GT   -11.45127         0.57849E+01
  GT   -11.28127         0.34605E+01
  GT   -11.16127         0.31188E+00
  GT   -11.02127         0.35867E+00
  GT   -10.92127         0.12160E+01
  GT   -10.84127         0.43770E+01
  GT   -10.69127         0.25654E+01
  GT   -10.57127         0.58695E+00
  GT   -10.48127         0.31838E+01
  GT   -10.37127         0.50049E+01
  GT   -10.27127         0.32837E+01
  GT   -10.22127         0.24626E+01
  GT   -10.18127         0.18955E+01
  GT   -10.09127         0.22294E+01
  GT    -9.98127         0.82258E+01
  GT    -9.81127         0.21854E+01
  GT    -9.72127         0.56150E+01
  GT    -9.61127         0.93990E+00
  GT    -9.52127         0.23290E+01
  GT    -9.40127         0.10054E+01
  GT    -9.25127         0.10673E+01
  GT    -9.02127         0.10558E+01
  GT    -8.90127         0.25180E+00
  GT    -8.79127         0.16533E+01
  GT    -8.73127         0.23001E+01
  GT    -8.66127         0.17886E+01
  GT    -8.59127         0.24351E+01
  GT    -8.45127         0.18206E+01
  GT    -8.39127         0.19627E+01
  GT    -8.27127         0.12275E+01
  GT    -8.21127         0.82144E+00
  GT    -8.07127         0.34379E+01
  GT    -7.95127         0.80103E+00
  GT    -7.89127         0.75735E+00
  GT    -7.79127         0.34126E+00
  GT    -7.71127         0.90631E+00
  GT    -7.65127         0.64534E+00
  GT    -7.60127         0.79071E+00
  GT    -7.48127         0.69418E+00
  GT    -7.39127         0.14507E+01
  GT    -7.36127         0.11901E+01
  GT    -7.26127         0.78011E+00
  GT    -7.14127         0.90796E+00
  GT    -6.96127         0.74850E+00
  GT    -6.87127         0.11566E+01
  GT    -6.80127         0.12444E+01
  GT    -6.75127         0.11330E+01
  GT    -6.65127         0.65090E+00
  GT    -6.57127         0.67379E+00
  GT    -6.48127         0.12358E+01
  GT    -6.34127         0.75971E+00
  GT    -6.15127         0.99474E+00
  GT    -6.06127         0.41293E+00
  GT    -5.99127         0.13123E+01
  GT    -5.81127         0.18506E+00
  GT    -5.57127         0.24620E+00
  GT    -5.47127         0.11524E+00
  GT    -5.39127         0.16440E+00
  GT    -5.23127         0.12118E+00
  GT    -5.19127         0.76760E-01
  GT    -5.04127         0.16919E+00
  GT    -4.98127         0.16613E+00
  GT    -4.95127         0.18875E+00
  GT    -4.77127         0.19714E+00
  GT    -4.63127         0.12853E+00
  GT    -4.50127         0.33770E+00
  GT    -4.45127         0.23234E+00
  GT    -4.40127         0.13514E+00
  GT    -4.27127         0.11285E+00
  GT    -4.23127         0.11126E+00
  GT    -4.15127         0.12629E+00
  GT    -4.03127         0.55702E-01
  GT    -3.91127         0.17979E+00
  GT    -3.84127         0.31155E+00
  GT    -3.74127         0.12420E+00
  GT    -3.62127         0.80827E-01
  GT    -3.57127         0.80302E-01
  GT    -3.50127         0.66130E-01
  GT    -3.42127         0.66611E-01
  GT    -3.33127         0.27739E-01
  GT    -3.25127         0.27257E-01
  GT    -3.18127         0.42798E-01
  GT    -3.03127         0.57206E-01
  GT    -2.87127         0.17908E-01
  GT    -2.83127         0.15169E-01
  GT    -2.78127         0.11028E-01
  GT    -2.74127         0.77762E-02
  GT    -2.67127         0.12656E-01
  GT    -2.58127         0.13776E-01
  GT    -2.48127         0.26293E-01
  GT    -2.31127         0.21240E-01
  GT    -2.22127         0.16983E-01
  GT    -2.11127         0.19109E-01
  GT    -2.01127         0.68926E-02
  GT    -1.93127         0.27836E-02
  GT    -1.82127         0.11215E-01
  GT    -1.76127         0.64558E-02
  GT    -1.69127         0.78003E-02
  GT    -1.52127         0.23328E-02
  GT    -1.33127         0.23022E-02
  GT    -1.28127         0.19277E-02
  GT    -1.21127         0.15044E-02
  GT    -1.16127         0.22081E-02
  GT    -1.06127         0.49184E-02
  GT    -1.00127         0.41204E-02
  GT    -0.86127         0.19877E-02
  GT    -0.82127         0.15808E-02
  GT    -0.74127         0.10242E-02
  GT    -0.69127         0.93075E-03
  GT    -0.62127         0.54539E-03
  GT    -0.49127         0.11472E-03
  GT    -0.38127         0.18074E-03
  GT    -0.31127         0.35265E-03
  GT    -0.21127         0.19988E-03
  GT    -0.13127         0.20225E-03
  GT    -0.02127         0.52597E-04
  GT     0.03873         0.40575E-04
  GT     0.20873         0.10659E-04
  GT     0.29873         0.74345E-06
  0-   -17.34127         0.60544E+01
  0-   -16.81127         0.13368E+02
  0-   -14.90127         0.14334E+00
  0-   -14.15127         0.16299E+00
  0-   -13.65127         0.41828E+00
  0-   -13.60127         0.32086E+00
  0-   -13.13127         0.26875E-01
  0-   -13.05127         0.25252E+00
  0-   -12.58127         0.34879E-02
  0-   -12.28127         0.15859E-01
  0-   -12.04127         0.23479E+00
  0-   -11.95127         0.10933E+00
  0-   -11.80127         0.67019E-01
  0-   -11.66127         0.80149E-01
  0-   -11.32127         0.85420E-01
  0-   -11.25127         0.68726E-02
  0-   -11.00127         0.43863E-02
  0-   -10.83127         0.30693E-01
  0-   -10.68127         0.72807E-02
  0-   -10.38127         0.36392E-01
  0-   -10.15127         0.46323E-01
  0-    -9.93127         0.12989E+00
  0-    -9.73127         0.13362E-01
  0-    -9.66127         0.13880E-01
  0-    -9.58127         0.60355E-02
  0-    -9.52127         0.90106E-02
  0-    -9.35127         0.83722E-01
  0-    -9.34127         0.14272E+00
  0-    -9.23127         0.17512E-01
  0-    -9.18127         0.12888E-01
  0-    -9.04127         0.57232E-01
  0-    -8.87127         0.13507E-01
  0-    -8.76127         0.32890E-02
  0-    -8.61127         0.91109E-02
  0-    -8.49127         0.17458E-01
  0-    -8.46127         0.35108E-01
  0-    -8.40127         0.70055E-03
  0-    -8.27127         0.60044E-02
  0-    -8.17127         0.52275E-02
  0-    -8.10127         0.14705E-02
  0-    -8.01127         0.46379E-02
  0-    -7.91127         0.96400E-02
  0-    -7.75127         0.15751E-03
  0-    -7.74127         0.72890E-04
  0-    -7.70127         0.68073E-03
  0-    -7.62127         0.28508E-03
  0-    -7.60127         0.32073E-01
  0-    -7.52127         0.13461E-01
  0-    -7.20127         0.52309E-02
  0-    -7.18127         0.57683E-02
  0-    -7.14127         0.31447E-02
  0-    -7.02127         0.16873E-01
  0-    -6.98127         0.10701E-01
  0-    -6.81127         0.11554E-02
  0-    -6.76127         0.16868E-02
  0-    -6.71127         0.17690E-02
  0-    -6.66127         0.15955E-02
  0-    -6.64127         0.15777E-02
  0-    -6.63127         0.26601E-02
  0-    -6.43127         0.38990E-03
  0-    -6.33127         0.51982E-02
  0-    -6.23127         0.87020E-03
  0-    -6.16127         0.48097E-03
  0-    -6.14127         0.24811E-02
  0-    -6.06127         0.85341E-02
  0-    -5.95127         0.18442E-02
  0-    -5.72127         0.23415E-02
  0-    -5.68127         0.17383E-02
  0-    -5.62127         0.30748E-02
  0-    -5.56127         0.28323E-03
  0-    -5.45127         0.10544E-02
  0-    -5.42127         0.23004E-02
  0-    -5.38127         0.70783E-03
  0-    -5.35127         0.47648E-03
  0-    -5.28127         0.23881E-02
  0-    -5.19127         0.35554E-03
  0-    -5.11127         0.13895E-03
  0-    -5.08127         0.24349E-03
  0-    -5.07127         0.20737E-02
  0-    -4.88127         0.61076E-03
  0-    -4.86127         0.89219E-03
  0-    -4.71127         0.98462E-03
  0-    -4.70127         0.81155E-03
  0-    -4.63127         0.23390E-02
  0-    -4.55127         0.25985E-03
  0-    -4.54127         0.34171E-03
  0-    -4.37127         0.68450E-03
  0-    -4.27127         0.39174E-03
  0-    -4.19127         0.56185E-03
  0-    -4.14127         0.18619E-02
  0-    -4.06127         0.28506E-03
  0-    -4.01127         0.44928E-03
  0-    -3.76127         0.35795E-03
  0-    -3.70127         0.62707E-03
  0-    -3.68127         0.43859E-03
  0-    -3.59127         0.42445E-04
  0-    -3.58127         0.55388E-03
  0-    -3.46127         0.46952E-03
  0-    -3.38127         0.57404E-03
  0-    -3.28127         0.36449E-03
  0-    -3.14127         0.14138E-02
  0-    -2.98127         0.53544E-03
  0-    -2.97127         0.56771E-03
  0-    -2.83127         0.43936E-03
  0-    -2.82127         0.65405E-04
  0-    -2.76127         0.20891E-03
  0-    -2.60127         0.63876E-03
  0-    -2.44127         0.25827E-04
  0-    -2.40127         0.12375E-04
  0-    -2.34127         0.66170E-04
  0-    -2.33127         0.93907E-05
  0-    -2.26127         0.10077E-03
  0-    -2.22127         0.38137E-04
  0-    -2.17127         0.28119E-04
  0-    -2.15127         0.23790E-04
  0-    -2.09127         0.73262E-04
  0-    -2.02127         0.89730E-04
  0-    -1.87127         0.12326E-04
  0-    -1.86127         0.39572E-05
  0-    -1.81127         0.44303E-04
  0-    -1.77127         0.98210E-05
  0-    -1.75127         0.39336E-04
  0-    -1.71127         0.13680E-03
  0-    -1.59127         0.37435E-04
  0-    -1.54127         0.76989E-05
  0-    -1.48127         0.78888E-05
  0-    -1.40127         0.32619E-04
  0-    -1.33127         0.20067E-04
  0-    -1.27127         0.20136E-04
  0-    -1.22127         0.14867E-04
  0-    -1.13127         0.24434E-05
  0-    -1.10127         0.88507E-06
  0-    -1.09127         0.24797E-06
  0-    -0.99127         0.61463E-05
  0-    -0.98127         0.54304E-05
  0-    -0.86127         0.68190E-05
  0-    -0.82127         0.18386E-05
  0-    -0.73127         0.10861E-04
  0-    -0.64127         0.24456E-06
  0-    -0.61127         0.35541E-06
  0-    -0.54127         0.10379E-05
  0-    -0.47127         0.35056E-06
  0-    -0.41127         0.49863E-06
  0-    -0.40127         0.61379E-06
  0-    -0.36127         0.55419E-06
  0-    -0.25127         0.70282E-06
  0-    -0.18127         0.80865E-06
  0-    -0.08127         0.38803E-05
  0-     0.11873         0.13699E-05
  0-     0.20873         0.24370E-07
  1-   -16.36127         0.17849E+00
  1-   -15.91127         0.28843E+01
  1-   -15.76127         0.25837E+01
  1-   -15.14127         0.22412E+02
  1-   -14.90127         0.31066E+01
  1-   -14.35127         0.75428E+01
  1-   -14.12127         0.23225E+01
  1-   -14.07127         0.59933E-02
  1-   -13.97127         0.66648E+00
  1-   -13.83127         0.29718E+00
  1-   -13.77127         0.39649E-01
  1-   -13.63127         0.52831E+00
  1-   -13.55127         0.23039E+00
  1-   -13.37127         0.25147E+00
  1-   -13.20127         0.54078E+00
  1-   -13.12127         0.23624E+00
  1-   -13.07127         0.77374E+00
  1-   -12.92127         0.41302E-01
  1-   -12.82127         0.53949E+00
  1-   -12.60127         0.31743E+00
  1-   -12.43127         0.23999E+00
  1-   -12.34127         0.26319E-01
  1-   -12.21127         0.10632E+00
  1-   -12.11127         0.15433E+00
  1-   -11.89127         0.24067E+00
  1-   -11.88127         0.67483E-01
  1-   -11.76127         0.35659E+00
  1-   -11.67127         0.27413E-01
  1-   -11.53127         0.55538E-01
  1-   -11.35127         0.37331E+00
  1-   -11.30127         0.97347E-01
  1-   -11.27127         0.66508E-01
  1-   -11.26127         0.20373E+00
  1-   -11.22127         0.23563E-01
  1-   -11.13127         0.77541E-02
  1-   -11.02127         0.35235E-01
  1-   -10.99127         0.22065E-01
  1-   -10.85127         0.22620E+00
  1-   -10.84127         0.14275E-01
  1-   -10.75127         0.70640E-01
  1-   -10.63127         0.99939E-01
  1-   -10.54127         0.17648E-01
  1-   -10.51127         0.42294E-01
  1-   -10.16127         0.30566E-01
  1-   -10.06127         0.23990E-02
  1-   -10.04127         0.15752E-01
  1-    -9.99127         0.14823E-01
  1-    -9.89127         0.32453E-01
  1-    -9.82127         0.42629E-01
  1-    -9.78127         0.68360E-02
  1-    -9.73127         0.98805E-02
  1-    -9.72127         0.37632E-02
  1-    -9.68127         0.25836E-01
  1-    -9.65127         0.20386E-01
  1-    -9.64127         0.10135E-01
  1-    -9.52127         0.24138E-02
  1-    -9.51127         0.12810E-01
  1-    -9.37127         0.39491E-02
  1-    -9.24127         0.15549E-01
  1-    -9.18127         0.17917E-01
  1-    -9.14127         0.13416E-01
  1-    -9.02127         0.32477E-01
  1-    -8.80127         0.51689E-02
  1-    -8.68127         0.17540E-01
  1-    -8.63127         0.87212E-02
  1-    -8.59127         0.17963E-01
  1-    -8.50127         0.31357E-01
  1-    -8.48127         0.55421E-02
  1-    -8.46127         0.33254E-01
  1-    -8.45127         0.18586E-02
  1-    -8.40127         0.23634E-01
  1-    -8.28127         0.79985E-02
  1-    -8.26127         0.12799E-02
  1-    -8.16127         0.12164E-01
  1-    -8.08127         0.75403E-02
  1-    -8.01127         0.38160E-02
  1-    -7.89127         0.13517E-01
  1-    -7.84127         0.25960E-01
  1-    -7.66127         0.36894E-02
  1-    -7.65127         0.23138E-03
  1-    -7.55127         0.91184E-02
  1-    -7.51127         0.10011E-01
  1-    -7.46127         0.10906E-01
  1-    -7.27127         0.22174E-02
  1-    -7.17127         0.33067E-02
  1-    -7.15127         0.59879E-02
  1-    -7.08127         0.18309E-02
  1-    -7.02127         0.44103E-02
  1-    -6.93127         0.12230E-02
  1-    -6.89127         0.18456E-02
  1-    -6.86127         0.27349E-02
  1-    -6.80127         0.23942E-02
  1-    -6.73127         0.96980E-03
  1-    -6.63127         0.21250E-02
  1-    -6.50127         0.17784E-01
  1-    -6.41127         0.67173E-02
  1-    -6.32127         0.69759E-02
  1-    -6.16127         0.11292E-02
  1-    -6.02127         0.32214E-02
  1-    -5.95127         0.79750E-03
  1-    -5.81127         0.11056E-02
  1-    -5.66127         0.95723E-03
  1-    -5.55127         0.14893E-02
  1-    -5.37127         0.26841E-02
  1-    -5.18127         0.16226E-02
  1-    -5.10127         0.20746E-02
  1-    -5.00127         0.53795E-03
  1-    -4.95127         0.43287E-03
  1-    -4.86127         0.45416E-04
  1-    -4.82127         0.25499E-03
  1-    -4.75127         0.47837E-03
  1-    -4.70127         0.11770E-06
  1-    -4.69127         0.27895E-03
  1-    -4.62127         0.34135E-03
  1-    -4.54127         0.11773E-03
  1-    -4.53127         0.10079E-04
  1-    -4.46127         0.17630E-02
  1-    -4.38127         0.93415E-04
  1-    -4.31127         0.16429E-02
  1-    -4.18127         0.39001E-03
  1-    -4.14127         0.25890E-03
  1-    -4.08127         0.41412E-03
  1-    -4.00127         0.74898E-05
  1-    -3.97127         0.33245E-03
  1-    -3.85127         0.81800E-04
  1-    -3.77127         0.12939E-03
  1-    -3.73127         0.21312E-03
  1-    -3.64127         0.24105E-03
  1-    -3.59127         0.20377E-03
  1-    -3.50127         0.47069E-03
  1-    -3.35127         0.17889E-03
  1-    -3.27127         0.86266E-06
  1-    -3.25127         0.25576E-03
  1-    -3.18127         0.48306E-06
  1-    -3.14127         0.24045E-03
  1-    -3.08127         0.14413E-03
  1-    -3.01127         0.12723E-05
  1-    -2.99127         0.19323E-03
  1-    -2.91127         0.27978E-03
  1-    -2.83127         0.21644E-04
  1-    -2.79127         0.14318E-03
  1-    -2.75127         0.61799E-05
  1-    -2.66127         0.12335E-03
  1-    -2.55127         0.55585E-03
  1-    -2.51127         0.51811E-03
  1-    -2.36127         0.71571E-04
  1-    -2.32127         0.76714E-04
  1-    -2.28127         0.86537E-04
  1-    -2.24127         0.86376E-04
  1-    -2.17127         0.97769E-04
  1-    -2.15127         0.12719E-03
  1-    -2.09127         0.62553E-04
  1-    -2.04127         0.63348E-04
  1-    -2.01127         0.94323E-05
  1-    -2.00127         0.55800E-04
  1-    -1.87127         0.46481E-05
  1-    -1.85127         0.23884E-05
  1-    -1.80127         0.25802E-04
  1-    -1.78127         0.72927E-06
  1-    -1.76127         0.28209E-04
  1-    -1.74127         0.29467E-05
  1-    -1.69127         0.90623E-06
  1-    -1.67127         0.48132E-04
  1-    -1.66127         0.90319E-05
  1-    -1.57127         0.25203E-04
  1-    -1.51127         0.19152E-04
  1-    -1.42127         0.53066E-06
  1-    -1.39127         0.69590E-05
  1-    -1.34127         0.13425E-05
  1-    -1.21127         0.48682E-05
  1-    -1.19127         0.22254E-05
  1-    -1.15127         0.26720E-06
  1-    -1.14127         0.50127E-05
  1-    -1.04127         0.63576E-05
  1-    -1.03127         0.12792E-05
  1-    -0.96127         0.45198E-06
  1-    -0.92127         0.32477E-05
  1-    -0.86127         0.28851E-05
  1-    -0.76127         0.87078E-07
  1-    -0.73127         0.36924E-05
  1-    -0.67127         0.61080E-07
  1-    -0.61127         0.71007E-06
  1-    -0.57127         0.30304E-06
  1-    -0.56127         0.11922E-05
  1-    -0.47127         0.39963E-06
  1-    -0.46127         0.26258E-06
  1-    -0.42127         0.77077E-07
  1-    -0.35127         0.49065E-06
  1-    -0.30127         0.79795E-07
  1-    -0.25127         0.10978E-06
  1-    -0.20127         0.15708E-05
  1-    -0.11127         0.13578E-07
  1-    -0.05127         0.19756E-07
  1-    -0.04127         0.10911E-06
  1-     0.00873         0.58104E-07
  1-     0.01873         0.10453E-07
  1-     0.04873         0.18650E-07
  1-     0.05873         0.14814E-07
  1-     0.07873         0.47429E-07
  1-     0.13873         0.35974E-07
  1-     0.21873         0.23632E-07
  1-     0.24873         0.15405E-07
  2-   -18.36127         0.17343E+02
  2-   -17.38127         0.56784E+00
  2-   -17.17127         0.31069E+01
  2-   -16.84127         0.45107E+00
  2-   -16.68127         0.96250E+01
  2-   -16.16127         0.21559E+01
  2-   -14.90127         0.19769E+00
  2-   -14.77127         0.54719E+00
  2-   -14.64127         0.10685E+01
  2-   -14.40127         0.22922E-01
  2-   -14.16127         0.16477E+00
  2-   -14.02127         0.23819E+01
  2-   -13.69127         0.65322E-01
  2-   -13.59127         0.42849E+00
  2-   -13.42127         0.40582E+00
  2-   -13.36127         0.29228E+00
  2-   -13.09127         0.21812E-01
  2-   -12.92127         0.28818E-01
  2-   -12.71127         0.60712E+00
  2-   -12.64127         0.52090E+00
  2-   -12.47127         0.97408E+00
  2-   -12.42127         0.15345E+01
  2-   -12.23127         0.29339E+00
  2-   -12.17127         0.11392E+00
  2-   -12.04127         0.29649E+00
  2-   -11.92127         0.50523E+00
  2-   -11.85127         0.18786E+00
  2-   -11.73127         0.22037E+00
  2-   -11.64127         0.78704E+00
  2-   -11.60127         0.93319E+00
  2-   -11.47127         0.50386E-01
  2-   -11.27127         0.21940E-01
  2-   -11.19127         0.32795E-01
  2-   -11.05127         0.57833E-02
  2-   -10.89127         0.17292E-01
  2-   -10.85127         0.22029E-01
  2-   -10.63127         0.42522E+00
  2-   -10.27127         0.87446E-02
  2-   -10.16127         0.96175E-02
  2-   -10.03127         0.19336E-01
  2-    -9.93127         0.55186E-02
  2-    -9.83127         0.89558E-02
  2-    -9.68127         0.14904E-01
  2-    -9.50127         0.17563E-01
  2-    -9.34127         0.77859E-02
  2-    -9.28127         0.36160E-02
  2-    -9.16127         0.38778E-01
  2-    -9.01127         0.69434E-02
  2-    -8.85127         0.24106E-02
  2-    -8.74127         0.61044E-02
  2-    -8.63127         0.98404E-03
  2-    -8.54127         0.47975E-02
  2-    -8.45127         0.28514E-02
  2-    -8.38127         0.12763E-02
  2-    -8.28127         0.40225E-02
  2-    -8.20127         0.18036E-02
  2-    -8.14127         0.19780E-02
  2-    -8.08127         0.38157E-02
  2-    -7.88127         0.26277E-02
  2-    -7.77127         0.40841E-02
  2-    -7.65127         0.18788E-02
  2-    -7.57127         0.94822E-03
  2-    -7.31127         0.43297E-03
  2-    -7.26127         0.45454E-03
  2-    -7.18127         0.34410E-03
  2-    -7.02127         0.64009E-03
  2-    -6.83127         0.21875E-03
  2-    -6.76127         0.17115E-03
  2-    -6.66127         0.48830E-03
  2-    -6.54127         0.41463E-03
  2-    -6.49127         0.59879E-03
  2-    -6.23127         0.18592E-02
  2-    -6.18127         0.67424E-03
  2-    -6.05127         0.65098E-03
  2-    -5.96127         0.12918E-03
  2-    -5.79127         0.90495E-04
  2-    -5.67127         0.19405E-03
  2-    -5.58127         0.22318E-03
  2-    -5.46127         0.48345E-03
  2-    -5.36127         0.32363E-03
  2-    -5.22127         0.17920E-03
  2-    -5.09127         0.18726E-03
  2-    -4.96127         0.13533E-03
  2-    -4.85127         0.32735E-04
  2-    -4.72127         0.73872E-04
  2-    -4.60127         0.90991E-04
  2-    -4.54127         0.40236E-04
  2-    -4.49127         0.61456E-04
  2-    -4.32127         0.40631E-04
  2-    -4.09127         0.90853E-03
  2-    -3.97127         0.16214E-03
  2-    -3.82127         0.10323E-03
  2-    -3.77127         0.73406E-04
  2-    -3.66127         0.48468E-04
  2-    -3.61127         0.53023E-04
  2-    -3.56127         0.40477E-04
  2-    -3.51127         0.22029E-04
  2-    -3.41127         0.32033E-04
  2-    -3.33127         0.14168E-04
  2-    -3.22127         0.19217E-04
  2-    -3.17127         0.11936E-04
  2-    -3.07127         0.16329E-04
  2-    -3.00127         0.68933E-05
  2-    -2.90127         0.22822E-04
  2-    -2.78127         0.12618E-04
  2-    -2.64127         0.71254E-05
  2-    -2.51127         0.10016E-04
  2-    -2.46127         0.12448E-04
  2-    -2.39127         0.10762E-04
  2-    -2.31127         0.57156E-05
  2-    -2.17127         0.23188E-05
  2-    -2.00127         0.39879E-05
  2-    -1.94127         0.26438E-05
  2-    -1.89127         0.29175E-05
  2-    -1.76127         0.10081E-05
  2-    -1.66127         0.15068E-05
  2-    -1.53127         0.50683E-06
  2-    -1.46127         0.69561E-06
  2-    -1.37127         0.30829E-06
  2-    -1.30127         0.53314E-06
  2-    -1.18127         0.33328E-06
  2-    -1.14127         0.22092E-06
  2-    -1.06127         0.33081E-06
  2-    -0.89127         0.17110E-06
  2-    -0.83127         0.87640E-07
  2-    -0.75127         0.73438E-07
  2-    -0.66127         0.28915E-07
  2-    -0.61127         0.35663E-07
  2-    -0.41127         0.11752E-07


==> anc/partial_rates_124Mo.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 124Mo RQRPA
 ##############################
  GT    -7.46127         0.55843E+02
  GT    -3.19127         0.77976E-01
  GT    -2.52127         0.54709E-02
  GT    -2.13127         0.12534E+00
  GT    -0.81127         0.13290E-01
  GT    -0.21127         0.59446E-03
  GT     0.13873         0.89039E-04
  GT     0.35873         0.18485E-05
  0-   -10.03127         0.36934E+00
  0-    -8.99127         0.19825E+00
  0-    -4.03127         0.13655E-02
  1-   -11.32127         0.52007E+01
  1-    -9.93127         0.88551E+00
  1-    -9.90127         0.31197E+00
  1-    -8.96127         0.13331E+00
  1-    -8.94127         0.85034E-01
  1-    -7.25127         0.56958E-01
  1-    -5.71127         0.22819E-02
  1-    -4.02127         0.15567E-04
  1-    -3.57127         0.42489E-02
  1-     0.16873         0.31487E-07
  2-   -12.42127         0.31537E+01
  2-   -10.01127         0.72847E-02
  2-    -8.95127         0.82078E-02
  2-    -8.29127         0.14123E-01
  2-    -6.49127         0.26092E+00
  2-    -5.72127         0.95295E-04
  2-    -4.03127         0.49695E-05
  2-    -3.57127         0.71003E-05
  2-    -1.52127         0.43430E-07
 ##############################
 124Mo RQTBA
 ##############################
  GT   -11.34127         0.78776E+02
  GT   -11.17127         0.38147E+01
  GT   -10.72127         0.41378E+00
  GT   -10.58127         0.13004E+01
  GT   -10.31127         0.10783E+00
  GT    -9.55127         0.34572E+02
  GT    -9.08127         0.24614E+01
  GT    -8.66127         0.69677E+00
  GT    -8.43127         0.11827E+02
  GT    -8.25127         0.28959E+01
  GT    -7.98127         0.31624E+00
  GT    -7.90127         0.79588E+00
  GT    -7.76127         0.38068E+01
  GT    -7.45127         0.31335E+00
  GT    -7.32127         0.76713E+00
  GT    -7.11127         0.38532E+00
  GT    -6.97127         0.23742E+01
  GT    -6.73127         0.13208E+00
  GT    -6.56127         0.63592E+00
  GT    -6.47127         0.17716E+01
  GT    -6.33127         0.60350E+00
  GT    -6.29127         0.70038E+00
  GT    -6.24127         0.66746E+00
  GT    -6.15127         0.29955E+00
  GT    -6.09127         0.37887E+00
  GT    -5.99127         0.11287E+01
  GT    -5.81127         0.43641E+00
  GT    -5.70127         0.12099E+00
  GT    -5.60127         0.96576E-01
  GT    -5.56127         0.89512E-01
  GT    -5.46127         0.48849E+00
  GT    -5.35127         0.68241E+00
  GT    -5.12127         0.25411E+00
  GT    -4.99127         0.37018E+00
  GT    -4.89127         0.13397E+00
  GT    -4.68127         0.12538E+00
  GT    -4.63127         0.15100E+00
  GT    -4.56127         0.27505E+00
  GT    -4.39127         0.85834E-01
  GT    -4.30127         0.30737E+00
  GT    -4.24127         0.20297E+00
  GT    -4.14127         0.35426E-01
  GT    -4.08127         0.65411E-01
  GT    -4.01127         0.21390E+00
  GT    -3.96127         0.16747E+00
  GT    -3.87127         0.49279E-01
  GT    -3.84127         0.43848E-01
  GT    -3.80127         0.46776E-01
  GT    -3.76127         0.48676E-01
  GT    -3.57127         0.15940E+00
  GT    -3.46127         0.10605E+00
  GT    -3.41127         0.15804E+00
  GT    -3.35127         0.14246E+00
  GT    -3.25127         0.13028E+00
  GT    -3.02127         0.20986E-01
  GT    -2.98127         0.22958E-01
  GT    -2.85127         0.15630E-01
  GT    -2.76127         0.30777E-01
  GT    -2.70127         0.16823E-01
  GT    -2.60127         0.42327E-01
  GT    -2.56127         0.32900E-01
  GT    -2.48127         0.19803E-01
  GT    -2.44127         0.16651E-01
  GT    -2.28127         0.17815E-01
  GT    -2.21127         0.64561E-01
  GT    -2.16127         0.73920E-01
  GT    -2.05127         0.64266E-02
  GT    -1.96127         0.12329E-01
  GT    -1.71127         0.12941E-01
  GT    -1.63127         0.40371E-02
  GT    -1.59127         0.23898E-02
  GT    -1.50127         0.32517E-02
  GT    -1.42127         0.17814E-01
  GT    -1.31127         0.19106E-02
  GT    -1.26127         0.39129E-02
  GT    -1.21127         0.19514E-02
  GT    -1.13127         0.14804E-02
  GT    -0.99127         0.13977E-02
  GT    -0.90127         0.11062E-02
  GT    -0.84127         0.61097E-03
  GT    -0.78127         0.65275E-03
  GT    -0.69127         0.11609E-02
  GT    -0.66127         0.10699E-02
  GT    -0.51127         0.49012E-03
  GT    -0.38127         0.13745E-03
  GT    -0.34127         0.15478E-03
  GT    -0.28127         0.19228E-03
  GT    -0.12127         0.12511E-03
  GT    -0.00127         0.52434E-04
  GT     0.13873         0.74299E-05
  GT     0.40873         0.69167E-07
  0-   -12.52127         0.73598E+00
  0-   -11.49127         0.32840E+00
  0-   -10.83127         0.30751E-01
  0-   -10.39127         0.23616E-01
  0-   -10.21127         0.65659E-02
  0-    -9.96127         0.51304E-01
  0-    -9.31127         0.38183E-02
  0-    -9.30127         0.47381E-02
  0-    -9.23127         0.14179E-01
  0-    -8.93127         0.69957E-02
  0-    -8.76127         0.97196E-02
  0-    -8.75127         0.81575E-02
  0-    -8.70127         0.18154E-01
  0-    -8.51127         0.87229E-02
  0-    -8.16127         0.19856E-01
  0-    -8.07127         0.52672E-02
  0-    -8.00127         0.93355E-03
  0-    -7.92127         0.51108E-02
  0-    -7.22127         0.60070E-02
  0-    -7.08127         0.55165E-03
  0-    -6.91127         0.33952E-02
  0-    -6.80127         0.86712E-02
  0-    -6.61127         0.35013E-02
  0-    -6.48127         0.61443E-02
  0-    -6.37127         0.31521E-02
  0-    -6.19127         0.13984E-01
  0-    -6.11127         0.24913E-02
  0-    -5.90127         0.32661E-03
  0-    -5.72127         0.23806E-02
  0-    -5.71127         0.42235E-03
  0-    -5.68127         0.54055E-03
  0-    -5.67127         0.30965E-03
  0-    -5.55127         0.90199E-03
  0-    -5.44127         0.22883E-03
  0-    -5.19127         0.69984E-03
  0-    -5.16127         0.18433E-03
  0-    -5.08127         0.13541E-02
  0-    -4.95127         0.81181E-03
  0-    -4.79127         0.14649E-03
  0-    -4.63127         0.12548E-02
  0-    -4.59127         0.18825E-03
  0-    -4.50127         0.15536E-03
  0-    -4.11127         0.15541E-02
  0-    -3.93127         0.52702E-04
  0-    -3.85127         0.54267E-04
  0-    -3.81127         0.13724E-03
  0-    -3.72127         0.38180E-03
  0-    -3.67127         0.19855E-03
  0-    -3.61127         0.87842E-05
  0-    -3.54127         0.11033E-03
  0-    -3.53127         0.12913E-03
  0-    -3.43127         0.39472E-04
  0-    -3.29127         0.13986E-03
  0-    -3.18127         0.31290E-03
  0-    -3.11127         0.15099E-03
  0-    -3.09127         0.15897E-03
  0-    -2.97127         0.15570E-02
  0-    -2.92127         0.18208E-03
  0-    -2.91127         0.26619E-03
  0-    -2.89127         0.13473E-03
  0-    -2.86127         0.23983E-03
  0-    -2.81127         0.32135E-03
  0-    -2.62127         0.13214E-03
  0-    -2.47127         0.31070E-03
  0-    -2.38127         0.52734E-05
  0-    -2.37127         0.12373E-04
  0-    -2.30127         0.12880E-03
  0-    -2.25127         0.43797E-04
  0-    -2.23127         0.55165E-04
  0-    -2.14127         0.62513E-04
  0-    -1.97127         0.10827E-04
  0-    -1.96127         0.91416E-05
  0-    -1.82127         0.50436E-05
  0-    -1.75127         0.82306E-05
  0-    -1.69127         0.20973E-04
  0-    -1.59127         0.27237E-04
  0-    -1.55127         0.10479E-04
  0-    -1.45127         0.83299E-06
  0-    -1.41127         0.33037E-04
  0-    -1.40127         0.23959E-05
  0-    -1.33127         0.26737E-04
  0-    -1.32127         0.18423E-04
  0-    -1.31127         0.31780E-05
  0-    -1.19127         0.31819E-05
  0-    -1.11127         0.72655E-05
  0-    -1.04127         0.89712E-05
  0-    -0.97127         0.42782E-05
  0-    -0.95127         0.54561E-05
  0-    -0.91127         0.54981E-05
  0-    -0.86127         0.31162E-04
  0-    -0.72127         0.36965E-05
  0-    -0.66127         0.21498E-04
  0-    -0.53127         0.17510E-04
  0-    -0.41127         0.11511E-05
  0-    -0.37127         0.16519E-05
  0-    -0.26127         0.78600E-07
  0-    -0.17127         0.37520E-06
  0-    -0.10127         0.33284E-06
  0-    -0.03127         0.12055E-07
  0-     0.13873         0.40510E-07
  1-   -11.97127         0.37587E+01
  1-   -11.02127         0.79026E+00
  1-   -10.71127         0.14605E+00
  1-   -10.59127         0.25831E+00
  1-   -10.47127         0.12529E+00
  1-   -10.30127         0.19384E+00
  1-   -10.18127         0.73293E+00
  1-    -9.89127         0.31622E+00
  1-    -9.57127         0.56351E-02
  1-    -9.30127         0.61511E-02
  1-    -9.07127         0.48259E-02
  1-    -8.95127         0.14647E-01
  1-    -8.87127         0.48263E-02
  1-    -8.82127         0.12007E-01
  1-    -8.74127         0.37418E-01
  1-    -8.51127         0.86520E-05
  1-    -8.11127         0.63909E-02
  1-    -7.96127         0.34686E-01
  1-    -7.87127         0.48558E-02
  1-    -7.71127         0.96580E-02
  1-    -7.41127         0.10277E-02
  1-    -7.23127         0.46798E-02
  1-    -7.10127         0.31102E-02
  1-    -7.09127         0.51741E-03
  1-    -6.98127         0.64593E-03
  1-    -6.84127         0.94531E-02
  1-    -6.64127         0.49592E-02
  1-    -6.52127         0.78897E-02
  1-    -6.47127         0.20610E-02
  1-    -6.42127         0.53429E-03
  1-    -6.36127         0.58204E-02
  1-    -6.31127         0.18241E-02
  1-    -6.20127         0.80361E-02
  1-    -6.14127         0.86135E-02
  1-    -6.07127         0.17783E-02
  1-    -5.99127         0.88395E-02
  1-    -5.87127         0.14405E-02
  1-    -5.81127         0.23319E-02
  1-    -5.65127         0.48621E-02
  1-    -5.56127         0.54530E-02
  1-    -5.45127         0.25669E-02
  1-    -5.35127         0.10964E-02
  1-    -5.19127         0.21454E-02
  1-    -5.14127         0.78378E-03
  1-    -5.06127         0.24807E-02
  1-    -4.95127         0.69010E-03
  1-    -4.89127         0.26810E-02
  1-    -4.60127         0.10623E-02
  1-    -4.53127         0.11732E-02
  1-    -4.48127         0.10805E-02
  1-    -4.32127         0.16792E-02
  1-    -4.24127         0.19730E-02
  1-    -4.11127         0.58986E-05
  1-    -4.07127         0.22289E-03
  1-    -3.73127         0.16586E-02
  1-    -3.60127         0.18910E-03
  1-    -3.51127         0.13894E-03
  1-    -3.36127         0.49713E-03
  1-    -3.27127         0.21274E-03
  1-    -3.09127         0.12311E-03
  1-    -2.98127         0.88922E-06
  1-    -2.82127         0.38286E-03
  1-    -2.73127         0.82009E-04
  1-    -2.66127         0.20879E-03
  1-    -2.60127         0.18750E-03
  1-    -2.49127         0.66048E-05
  1-    -2.45127         0.10610E-03
  1-    -2.34127         0.13330E-03
  1-    -2.27127         0.14497E-03
  1-    -2.22127         0.55984E-04
  1-    -2.12127         0.31516E-04
  1-    -1.97127         0.91896E-05
  1-    -1.83127         0.19473E-04
  1-    -1.74127         0.12380E-04
  1-    -1.68127         0.20083E-04
  1-    -1.52127         0.22092E-04
  1-    -1.38127         0.85796E-05
  1-    -1.31127         0.97302E-05
  1-    -1.25127         0.26787E-05
  1-    -1.16127         0.88182E-06
  1-    -1.15127         0.55625E-06
  1-    -1.12127         0.18825E-05
  1-    -1.07127         0.15544E-05
  1-    -1.03127         0.46631E-05
  1-    -1.02127         0.89056E-06
  1-    -0.98127         0.17358E-06
  1-    -0.97127         0.31302E-06
  1-    -0.96127         0.50089E-05
  1-    -0.94127         0.17280E-06
  1-    -0.92127         0.40354E-05
  1-    -0.88127         0.18793E-05
  1-    -0.87127         0.50927E-06
  1-    -0.83127         0.33535E-05
  1-    -0.80127         0.15672E-05
  1-    -0.76127         0.28839E-06
  1-    -0.72127         0.15054E-05
  1-    -0.66127         0.31869E-05
  1-    -0.64127         0.52140E-05
  1-    -0.63127         0.24423E-05
  1-    -0.56127         0.32713E-05
  1-    -0.52127         0.14818E-05
  1-    -0.51127         0.10460E-05
  1-    -0.39127         0.16722E-05
  1-    -0.28127         0.27278E-05
  1-    -0.15127         0.50616E-06
  1-    -0.02127         0.96403E-06
  1-     0.15873         0.11981E-07
  2-   -14.77127         0.71911E+01
  2-   -12.61127         0.18473E-01
  2-   -12.28127         0.19532E-01
  2-   -11.62127         0.23267E-01
  2-   -11.44127         0.76190E-02
  2-   -11.24127         0.24030E-02
  2-   -10.86127         0.11757E+00
  2-   -10.74127         0.45497E-01
  2-   -10.44127         0.11348E+00
  2-   -10.35127         0.45392E-01
  2-   -10.22127         0.30035E-01
  2-    -9.37127         0.24600E+00
  2-    -9.21127         0.71550E-01
  2-    -9.08127         0.50614E+00
  2-    -8.82127         0.15051E-01
  2-    -8.75127         0.14111E-01
  2-    -8.65127         0.10533E+00
  2-    -8.40127         0.14745E+00
  2-    -8.11127         0.40437E-02
  2-    -7.99127         0.74646E-02
  2-    -7.81127         0.53922E-03
  2-    -7.67127         0.31611E-02
  2-    -7.42127         0.58739E-03
  2-    -7.16127         0.39006E-02
  2-    -6.96127         0.21273E-03
  2-    -6.76127         0.95210E-03
  2-    -6.67127         0.79525E-02
  2-    -6.42127         0.25498E-03
  2-    -6.29127         0.19672E-02
  2-    -6.07127         0.13458E-02
  2-    -5.98127         0.51788E-03
  2-    -5.89127         0.31724E-03
  2-    -5.84127         0.55800E-03
  2-    -5.72127         0.22768E-03
  2-    -5.67127         0.15658E-03
  2-    -5.54127         0.61226E-03
  2-    -5.44127         0.79908E-04
  2-    -5.33127         0.46533E-04
  2-    -5.27127         0.11664E-03
  2-    -5.05127         0.27493E-03
  2-    -4.97127         0.12468E-03
  2-    -4.81127         0.72245E-04
  2-    -4.56127         0.21984E-04
  2-    -4.50127         0.31535E-04
  2-    -4.42127         0.12068E-04
  2-    -4.33127         0.12114E-04
  2-    -4.06127         0.20388E-04
  2-    -3.96127         0.38669E-05
  2-    -3.87127         0.10755E-04
  2-    -3.78127         0.11758E-04
  2-    -3.70127         0.11706E-04
  2-    -3.50127         0.10943E-04
  2-    -3.34127         0.16608E-05
  2-    -3.26127         0.27334E-05
  2-    -3.17127         0.25156E-05
  2-    -3.10127         0.31476E-05
  2-    -2.95127         0.85836E-05
  2-    -2.77127         0.59913E-04
  2-    -2.61127         0.99696E-05
  2-    -2.53127         0.56261E-05
  2-    -2.48127         0.21823E-05
  2-    -2.44127         0.20936E-05
  2-    -2.31127         0.76981E-06
  2-    -2.27127         0.78365E-06
  2-    -2.18127         0.11274E-05
  2-    -2.14127         0.11956E-05
  2-    -2.00127         0.46845E-05
  2-    -1.87127         0.16612E-04
  2-    -1.74127         0.15944E-05
  2-    -1.65127         0.15504E-05
  2-    -1.59127         0.22329E-05
  2-    -1.55127         0.18724E-05
  2-    -1.44127         0.20494E-06
  2-    -1.38127         0.29665E-06
  2-    -1.36127         0.27087E-06
  2-    -1.28127         0.26235E-06
  2-    -1.12127         0.13583E-06
  2-    -1.07127         0.15500E-06
  2-    -0.97127         0.10635E-06
  2-    -0.93127         0.11999E-06
  2-    -0.87127         0.42985E-07
  2-    -0.80127         0.47841E-07
  2-    -0.70127         0.48935E-07
  2-    -0.53127         0.21216E-07
  2-    -0.38127         0.21007E-07


==> anc/partial_rates_132Sn.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 132Sn RQRPA
 ##############################
  GT     0.41873         0.89247E-07
  2-    -1.57127         0.19203E-03
 ##############################
 132Sn RQTBA
 ##############################
  GT    -2.02127         0.82510E-02
  GT    -0.97127         0.13454E-01
  GT    -0.44127         0.81693E-05
  GT    -0.00127         0.65299E-04
  GT     0.17873         0.18896E-05
  GT     0.38873         0.32384E-06
  2-    -3.41127         0.75707E-02


==> anc/partial_rates_180Xe.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 180Xe RQRPA
 ##############################
  GT   -12.16127         0.92043E-01
  GT   -11.80127         0.11266E+00
  GT   -11.35127         0.10395E+00
  GT   -10.99127         0.11407E+00
  GT    -8.73127         0.18263E+03
  GT    -6.42127         0.48806E+00
  GT    -5.35127         0.11004E-01
  GT    -4.98127         0.74223E+00
  GT    -4.50127         0.68370E-01
  GT    -4.28127         0.75934E+00
  GT    -3.83127         0.29184E+00
  GT    -3.51127         0.15337E+00
  GT    -3.26127         0.62813E+00
  GT    -2.77127         0.43722E-01
  GT    -2.40127         0.42183E-01
  GT    -2.08127         0.16580E+00
  GT    -1.84127         0.16295E-02
  GT    -1.60127         0.13999E-02
  GT    -1.08127         0.39674E-01
  GT    -0.88127         0.71725E-03
  GT    -0.43127         0.11336E-03
  GT    -0.38127         0.20905E-03
  GT    -0.33127         0.20011E-03
  GT    -0.21127         0.35866E-04
  GT    -0.04127         0.54327E-03
  GT     0.13873         0.11417E-04
  0-   -14.77127         0.17477E+02
  0-   -12.57127         0.15487E+02
  0-   -11.65127         0.85927E+01
  0-   -10.80127         0.56868E+01
  0-   -10.51127         0.12212E+01
  0-    -4.14127         0.11028E-02
  0-    -2.72127         0.60085E-03
  0-    -1.46127         0.90083E-06
  1-   -15.77127         0.35904E+01
  1-   -13.29127         0.31382E+02
  1-   -12.32127         0.31316E+02
  1-   -11.94127         0.35627E+01
  1-   -11.68127         0.97561E+01
  1-   -11.51127         0.12950E+01
  1-   -11.17127         0.23962E+00
  1-   -10.99127         0.18692E+02
  1-   -10.53127         0.66619E+01
  1-   -10.47127         0.33742E+01
  1-   -10.14127         0.15914E+02
  1-    -9.72127         0.11003E+01
  1-    -5.42127         0.36149E-01
  1-    -4.13127         0.25547E-03
  1-    -3.53127         0.18447E-02
  1-    -3.32127         0.62308E-03
  1-    -2.72127         0.25628E-03
  1-    -1.49127         0.63230E-04
  1-    -1.10127         0.60371E-07
  2-   -15.90127         0.62064E+00
  2-   -14.71127         0.39340E+00
  2-   -13.69127         0.65895E-01
  2-   -13.03127         0.52282E+00
  2-   -12.84127         0.42247E+01
  2-   -12.70127         0.62870E+01
  2-   -12.52127         0.12885E+01
  2-   -11.88127         0.72336E-01
  2-   -11.53127         0.68353E-01
  2-   -11.23127         0.26386E+01
  2-   -10.37127         0.69182E-01
  2-   -10.17127         0.42534E-01
  2-    -9.87127         0.22262E+01
  2-    -8.43127         0.12558E+00
  2-    -6.83127         0.99418E+00
  2-    -5.43127         0.17871E-02
  2-    -3.53127         0.23549E-05
  2-    -3.32127         0.70386E-05
  2-    -2.72127         0.94586E-06
  2-    -2.30127         0.14633E-05
  2-    -1.49127         0.10013E-06
  2-    -1.09127         0.10547E-07
 ##############################
 180Xe RQTBA
 ##############################
  GT   -16.40127         0.10988E+02
  GT   -15.91127         0.15827E+01
  GT   -15.76127         0.44620E+00
  GT   -14.44127         0.13152E+01
  GT   -14.08127         0.19027E+00
  GT   -13.96127         0.53727E+00
  GT   -13.75127         0.31250E+00
  GT   -13.69127         0.22882E+00
  GT   -13.35127         0.15640E+00
  GT   -13.19127         0.14391E+00
  GT   -13.00127         0.42436E+00
  GT   -12.94127         0.57801E+00
  GT   -12.89127         0.53018E+00
  GT   -12.72127         0.42412E+00
  GT   -12.67127         0.52441E+00
  GT   -12.52127         0.32529E+00
  GT   -12.16127         0.43628E+00
  GT   -12.08127         0.38008E+00
  GT   -11.70127         0.51378E+00
  GT   -11.52127         0.11593E+01
  GT   -11.15127         0.13840E+03
  GT   -10.79127         0.14587E+01
  GT   -10.71127         0.78472E+00
  GT   -10.25127         0.61137E+02
  GT   -10.07127         0.15175E+01
  GT    -9.94127         0.42720E+01
  GT    -9.90127         0.39959E+01
  GT    -9.84127         0.38198E+01
  GT    -9.71127         0.71393E+01
  GT    -9.57127         0.12947E+01
  GT    -9.45127         0.50617E+00
  GT    -9.37127         0.10395E+01
  GT    -9.19127         0.19126E+01
  GT    -9.13127         0.38127E+01
  GT    -8.97127         0.15919E+01
  GT    -8.88127         0.74479E+00
  GT    -8.74127         0.69463E+00
  GT    -8.52127         0.44368E+01
  GT    -8.46127         0.27038E+01
  GT    -8.35127         0.10946E+01
  GT    -8.30127         0.11507E+01
  GT    -8.16127         0.11108E+01
  GT    -8.03127         0.21847E+01
  GT    -7.94127         0.63708E+00
  GT    -7.87127         0.96078E+00
  GT    -7.81127         0.98858E+00
  GT    -7.75127         0.81982E+00
  GT    -7.54127         0.28429E+01
  GT    -7.46127         0.11390E+01
  GT    -7.35127         0.54984E+00
  GT    -7.31127         0.58119E+00
  GT    -7.24127         0.18006E+01
  GT    -7.18127         0.80828E+00
  GT    -7.15127         0.86607E+00
  GT    -7.08127         0.22511E+01
  GT    -7.01127         0.88688E+00
  GT    -6.99127         0.91588E+00
  GT    -6.90127         0.87309E+00
  GT    -6.83127         0.78632E+00
  GT    -6.77127         0.85220E+00
  GT    -6.63127         0.87864E+00
  GT    -6.55127         0.78382E+00
  GT    -6.46127         0.14813E+01
  GT    -6.29127         0.39880E+00
  GT    -6.16127         0.11182E+01
  GT    -6.10127         0.84989E+00
  GT    -5.98127         0.13156E+00
  GT    -5.84127         0.34521E+00
  GT    -5.79127         0.29187E+00
  GT    -5.74127         0.37513E+00
  GT    -5.53127         0.85751E+00
  GT    -5.47127         0.68757E+00
  GT    -5.39127         0.40160E+00
  GT    -5.27127         0.38767E+00
  GT    -5.23127         0.41221E+00
  GT    -5.18127         0.41786E+00
  GT    -5.14127         0.48327E+00
  GT    -5.07127         0.30241E+00
  GT    -5.03127         0.29320E+00
  GT    -4.87127         0.30926E+00
  GT    -4.74127         0.42982E+00
  GT    -4.70127         0.48827E+00
  GT    -4.64127         0.32899E+00
  GT    -4.53127         0.26793E+00
  GT    -4.46127         0.19494E+00
  GT    -4.34127         0.13933E+00
  GT    -4.32127         0.13891E+00
  GT    -4.23127         0.12228E+00
  GT    -4.17127         0.17570E+00
  GT    -4.08127         0.99027E-01
  GT    -3.99127         0.19390E+00
  GT    -3.96127         0.20051E+00
  GT    -3.90127         0.21160E+00
  GT    -3.83127         0.17155E+00
  GT    -3.67127         0.53920E-01
  GT    -3.52127         0.11679E+00
  GT    -3.47127         0.12209E+00
  GT    -3.35127         0.10575E+00
  GT    -3.25127         0.16742E+00
  GT    -3.16127         0.60542E-01
  GT    -3.05127         0.46398E-01
  GT    -3.00127         0.67469E-01
  GT    -2.94127         0.76061E-01
  GT    -2.84127         0.38143E-01
  GT    -2.72127         0.47485E-01
  GT    -2.65127         0.22147E-01
  GT    -2.61127         0.24716E-01
  GT    -2.55127         0.35924E-01
  GT    -2.49127         0.26569E-01
  GT    -2.41127         0.33531E-01
  GT    -2.36127         0.31803E-01
  GT    -2.30127         0.28926E-01
  GT    -2.18127         0.34269E-01
  GT    -2.06127         0.20002E-01
  GT    -1.99127         0.18757E-01
  GT    -1.90127         0.79899E-02
  GT    -1.80127         0.10502E-01
  GT    -1.59127         0.82836E-02
  GT    -1.51127         0.70168E-02
  GT    -1.39127         0.37498E-02
  GT    -1.29127         0.50718E-02
  GT    -1.14127         0.25925E-02
  GT    -1.01127         0.63411E-03
  GT    -0.93127         0.54685E-03
  GT    -0.87127         0.91601E-03
  GT    -0.82127         0.85408E-03
  GT    -0.75127         0.83318E-03
  GT    -0.69127         0.69371E-03
  GT    -0.64127         0.57465E-03
  GT    -0.58127         0.45254E-03
  GT    -0.47127         0.76838E-03
  GT    -0.35127         0.46075E-03
  GT    -0.20127         0.22899E-03
  GT    -0.10127         0.14367E-03
  GT    -0.06127         0.94297E-04
  GT     0.17873         0.32015E-04
  GT     0.24873         0.19126E-04
  GT     0.33873         0.67647E-05
  GT     0.36873         0.32521E-05
  GT     0.46873         0.47406E-07
  0-   -16.60127         0.14119E+02
  0-   -14.78127         0.33005E+01
  0-   -14.68127         0.50236E+01
  0-   -14.49127         0.88675E+01
  0-   -14.34127         0.93289E+00
  0-   -14.28127         0.10402E+01
  0-   -14.16127         0.23929E+00
  0-   -13.58127         0.13302E+01
  0-   -13.29127         0.19527E+01
  0-   -13.11127         0.62690E+01
  0-   -13.01127         0.76941E+01
  0-   -12.82127         0.22590E+00
  0-   -12.63127         0.11611E+01
  0-   -12.55127         0.23524E+01
  0-   -12.48127         0.29492E+01
  0-   -12.27127         0.22438E+01
  0-   -12.14127         0.70340E+00
  0-   -12.07127         0.51183E+00
  0-   -11.90127         0.33352E+00
  0-   -11.70127         0.11156E+00
  0-   -11.57127         0.46275E+00
  0-   -11.47127         0.11873E+00
  0-   -11.27127         0.40091E-01
  0-   -11.14127         0.43062E-01
  0-   -11.04127         0.11688E+00
  0-   -10.93127         0.57200E-01
  0-   -10.88127         0.12930E-01
  0-   -10.56127         0.28184E-01
  0-   -10.49127         0.49035E-01
  0-   -10.31127         0.14346E-01
  0-   -10.24127         0.12727E-01
  0-   -10.12127         0.87092E-01
  0-   -10.05127         0.48143E-01
  0-    -9.99127         0.28412E-01
  0-    -9.84127         0.46280E-01
  0-    -9.69127         0.85551E-02
  0-    -9.58127         0.13455E-01
  0-    -9.42127         0.19625E-01
  0-    -9.22127         0.81183E-01
  0-    -9.12127         0.25314E-01
  0-    -9.02127         0.13787E-01
  0-    -8.95127         0.39692E-01
  0-    -8.84127         0.94562E-02
  0-    -8.78127         0.72075E-02
  0-    -8.66127         0.38406E-01
  0-    -8.53127         0.87117E-02
  0-    -8.49127         0.85650E-02
  0-    -8.41127         0.56297E-02
  0-    -8.36127         0.44278E-02
  0-    -8.21127         0.19888E-01
  0-    -8.02127         0.11087E-01
  0-    -7.95127         0.32823E-02
  0-    -7.89127         0.58950E-02
  0-    -7.71127         0.56800E-02
  0-    -7.60127         0.37302E-02
  0-    -7.41127         0.14173E+00
  0-    -7.37127         0.79346E-01
  0-    -7.28127         0.98817E-01
  0-    -7.09127         0.18473E-01
  0-    -6.91127         0.24665E-01
  0-    -6.83127         0.85564E-02
  0-    -6.66127         0.33900E-01
  0-    -6.54127         0.81502E-02
  0-    -6.43127         0.10405E-01
  0-    -6.35127         0.27369E-02
  0-    -6.17127         0.49409E-02
  0-    -6.07127         0.95834E-02
  0-    -5.98127         0.46932E-02
  0-    -5.94127         0.77386E-02
  0-    -5.76127         0.98566E-02
  0-    -5.62127         0.17669E-02
  0-    -5.58127         0.17986E-02
  0-    -5.50127         0.19047E-02
  0-    -5.47127         0.38460E-02
  0-    -5.43127         0.29565E-02
  0-    -5.35127         0.38631E-02
  0-    -5.21127         0.11733E-02
  0-    -5.14127         0.97875E-03
  0-    -5.00127         0.16838E-02
  0-    -4.88127         0.66377E-03
  0-    -4.68127         0.45055E-03
  0-    -4.50127         0.51354E-02
  0-    -4.34127         0.14863E-02
  0-    -4.15127         0.46823E-02
  0-    -4.02127         0.49330E-03
  0-    -3.93127         0.25262E-03
  0-    -3.80127         0.11600E-02
  0-    -3.75127         0.15300E-02
  0-    -3.68127         0.93335E-03
  0-    -3.64127         0.41143E-03
  0-    -3.56127         0.38041E-03
  0-    -3.43127         0.11113E-02
  0-    -3.37127         0.67343E-03
  0-    -3.15127         0.38071E-03
  0-    -2.99127         0.13998E-03
  0-    -2.98127         0.22750E-04
  0-    -2.95127         0.12302E-03
  0-    -2.86127         0.69156E-05
  0-    -2.85127         0.20942E-03
  0-    -2.78127         0.15054E-03
  0-    -2.64127         0.28128E-03
  0-    -2.60127         0.24430E-03
  0-    -2.54127         0.24151E-03
  0-    -2.49127         0.13837E-03
  0-    -2.42127         0.10682E-03
  0-    -2.36127         0.98288E-04
  0-    -2.29127         0.20809E-03
  0-    -2.16127         0.42391E-03
  0-    -1.97127         0.55013E-03
  0-    -1.87127         0.24057E-04
  0-    -1.86127         0.54839E-04
  0-    -1.77127         0.59817E-04
  0-    -1.76127         0.17842E-04
  0-    -1.72127         0.64292E-04
  0-    -1.71127         0.10368E-03
  0-    -1.63127         0.19572E-05
  0-    -1.60127         0.20756E-04
  0-    -1.54127         0.20488E-04
  0-    -1.42127         0.32861E-04
  0-    -1.33127         0.23721E-04
  0-    -1.30127         0.16667E-04
  0-    -1.21127         0.36658E-04
  0-    -1.04127         0.68266E-05
  0-    -0.88127         0.40518E-06
  0-    -0.83127         0.75355E-05
  0-    -0.76127         0.17982E-04
  0-    -0.68127         0.79351E-05
  0-    -0.61127         0.12083E-04
  0-    -0.56127         0.28501E-05
  0-    -0.55127         0.41335E-05
  0-    -0.47127         0.68515E-05
  0-    -0.46127         0.62175E-06
  0-    -0.31127         0.56304E-05
  0-    -0.18127         0.85662E-06
  0-    -0.17127         0.41413E-06
  0-    -0.02127         0.23884E-05
  0-     0.14873         0.50342E-06
  0-     0.23873         0.67403E-07
  0-     0.30873         0.10833E-07
  1-   -16.21127         0.29358E+01
  1-   -15.13127         0.82677E+00
  1-   -15.01127         0.47374E+01
  1-   -14.79127         0.60864E-01
  1-   -14.72127         0.24632E+00
  1-   -14.61127         0.46947E+00
  1-   -14.36127         0.25981E+01
  1-   -14.30127         0.39294E+00
  1-   -14.18127         0.47504E+01
  1-   -14.12127         0.12431E+02
  1-   -13.55127         0.72165E+00
  1-   -13.46127         0.25347E+01
  1-   -13.41127         0.13346E+01
  1-   -13.32127         0.13267E+02
  1-   -13.14127         0.65484E+01
  1-   -13.06127         0.99974E+00
  1-   -12.96127         0.78939E+01
  1-   -12.92127         0.43577E+01
  1-   -12.81127         0.59203E+01
  1-   -12.80127         0.18894E+01
  1-   -12.66127         0.51903E+00
  1-   -12.52127         0.98080E+00
  1-   -12.41127         0.66419E+00
  1-   -12.36127         0.41987E+00
  1-   -12.33127         0.77010E-01
  1-   -12.31127         0.10296E+01
  1-   -12.23127         0.21693E+01
  1-   -12.10127         0.16969E+00
  1-   -12.04127         0.42635E+01
  1-   -11.97127         0.12552E+01
  1-   -11.94127         0.14601E+01
  1-   -11.88127         0.37401E+00
  1-   -11.84127         0.30479E+01
  1-   -11.77127         0.15528E+01
  1-   -11.66127         0.14626E+02
  1-   -11.59127         0.30629E+01
  1-   -11.53127         0.31233E+01
  1-   -11.39127         0.74140E+00
  1-   -11.33127         0.70355E+00
  1-   -11.27127         0.16551E+01
  1-   -11.17127         0.19496E+02
  1-   -11.01127         0.46892E+01
  1-   -10.93127         0.48695E+01
  1-   -10.86127         0.26116E+01
  1-   -10.73127         0.33891E+01
  1-   -10.65127         0.93170E+00
  1-   -10.57127         0.14886E+01
  1-   -10.52127         0.23711E+01
  1-   -10.37127         0.11486E+00
  1-   -10.21127         0.81583E+00
  1-   -10.09127         0.70095E+00
  1-   -10.03127         0.31540E+00
  1-    -9.91127         0.29948E+00
  1-    -9.86127         0.83025E+00
  1-    -9.82127         0.36716E-02
  1-    -9.74127         0.54434E+00
  1-    -9.57127         0.20031E+00
  1-    -9.47127         0.60578E-01
  1-    -9.41127         0.37440E+00
  1-    -9.28127         0.53015E-01
  1-    -9.08127         0.11104E+00
  1-    -9.04127         0.18222E+00
  1-    -9.01127         0.52664E-02
  1-    -8.97127         0.10918E+00
  1-    -8.95127         0.42328E-01
  1-    -8.88127         0.33689E+00
  1-    -8.62127         0.12597E-01
  1-    -8.61127         0.14802E+00
  1-    -8.55127         0.10806E+00
  1-    -8.48127         0.25223E+00
  1-    -8.35127         0.65088E-01
  1-    -8.30127         0.12368E+00
  1-    -8.24127         0.14176E+00
  1-    -8.07127         0.22477E-01
  1-    -8.03127         0.23936E-01
  1-    -7.86127         0.80813E-01
  1-    -7.76127         0.51785E-01
  1-    -7.70127         0.52268E-01
  1-    -7.60127         0.46805E-02
  1-    -7.55127         0.17133E-01
  1-    -7.40127         0.21925E-01
  1-    -7.32127         0.31674E-01
  1-    -7.27127         0.54341E-01
  1-    -7.21127         0.40297E-01
  1-    -7.07127         0.92701E-02
  1-    -7.06127         0.49226E-01
  1-    -6.99127         0.21280E-01
  1-    -6.94127         0.17450E-01
  1-    -6.86127         0.32975E-01
  1-    -6.65127         0.25852E-01
  1-    -6.64127         0.23400E-01
  1-    -6.52127         0.16717E-01
  1-    -6.43127         0.35389E-01
  1-    -6.38127         0.27673E-01
  1-    -6.34127         0.18101E-01
  1-    -6.23127         0.27615E-01
  1-    -6.17127         0.14833E-02
  1-    -6.16127         0.15375E-01
  1-    -6.10127         0.96803E-02
  1-    -6.05127         0.16937E-01
  1-    -6.01127         0.15450E-01
  1-    -5.95127         0.12371E-01
  1-    -5.93127         0.74325E-02
  1-    -5.87127         0.16995E-01
  1-    -5.82127         0.22020E-01
  1-    -5.76127         0.20041E-01
  1-    -5.66127         0.95240E-02
  1-    -5.61127         0.89661E-02
  1-    -5.60127         0.27812E-03
  1-    -5.47127         0.69560E-02
  1-    -5.42127         0.65825E-02
  1-    -5.33127         0.94124E-02
  1-    -5.21127         0.21788E-02
  1-    -5.13127         0.19104E-02
  1-    -5.05127         0.45216E-02
  1-    -5.01127         0.19996E-02
  1-    -5.00127         0.54616E-03
  1-    -4.97127         0.43652E-02
  1-    -4.84127         0.40314E-02
  1-    -4.77127         0.15358E-02
  1-    -4.69127         0.15282E-02
  1-    -4.66127         0.19651E-03
  1-    -4.56127         0.20698E-02
  1-    -4.54127         0.20161E-02
  1-    -4.48127         0.13791E-02
  1-    -4.42127         0.74193E-03
  1-    -4.39127         0.76785E-03
  1-    -4.34127         0.37442E-04
  1-    -4.29127         0.99197E-03
  1-    -4.14127         0.38184E-03
  1-    -4.07127         0.28957E-02
  1-    -3.96127         0.18227E-02
  1-    -3.82127         0.15135E-02
  1-    -3.76127         0.54029E-03
  1-    -3.74127         0.26794E-02
  1-    -3.68127         0.19117E-02
  1-    -3.57127         0.37422E-02
  1-    -3.46127         0.13958E-02
  1-    -3.43127         0.18044E-02
  1-    -3.39127         0.15001E-02
  1-    -3.36127         0.58588E-04
  1-    -3.34127         0.12196E-02
  1-    -3.31127         0.11016E-02
  1-    -3.26127         0.76701E-03
  1-    -3.19127         0.11245E-02
  1-    -3.13127         0.79488E-03
  1-    -3.01127         0.45871E-03
  1-    -2.95127         0.46413E-03
  1-    -2.85127         0.41368E-04
  1-    -2.74127         0.38873E-03
  1-    -2.55127         0.28548E-03
  1-    -2.44127         0.32186E-03
  1-    -2.30127         0.75920E-04
  1-    -2.29127         0.23568E-05
  1-    -2.26127         0.24919E-03
  1-    -2.18127         0.29899E-03
  1-    -2.14127         0.13893E-03
  1-    -2.13127         0.56586E-03
  1-    -2.02127         0.11914E-03
  1-    -1.95127         0.14590E-03
  1-    -1.91127         0.60954E-04
  1-    -1.80127         0.81714E-04
  1-    -1.70127         0.15029E-03
  1-    -1.58127         0.54607E-04
  1-    -1.55127         0.10300E-04
  1-    -1.37127         0.58880E-04
  1-    -1.25127         0.57756E-04
  1-    -1.14127         0.15887E-05
  1-    -1.13127         0.14559E-04
  1-    -1.06127         0.17129E-04
  1-    -0.82127         0.78071E-05
  1-    -0.72127         0.61640E-05
  1-    -0.67127         0.41017E-05
  1-    -0.65127         0.70655E-06
  1-    -0.62127         0.39276E-05
  1-    -0.54127         0.28629E-05
  1-    -0.53127         0.54342E-05
  1-    -0.45127         0.72884E-06
  1-    -0.44127         0.72708E-05
  1-    -0.38127         0.30915E-05
  1-    -0.37127         0.26629E-06
  1-    -0.28127         0.54214E-06
  1-    -0.24127         0.42974E-05
  1-    -0.22127         0.23061E-05
  1-    -0.18127         0.15665E-05
  1-    -0.05127         0.97270E-06
  1-    -0.01127         0.85523E-07
  1-     0.07873         0.29207E-06
  1-     0.19873         0.33807E-06
  1-     0.30873         0.23471E-07
  2-   -17.13127         0.62293E+00
  2-   -16.53127         0.56796E+00
  2-   -15.59127         0.30314E+00
  2-   -15.16127         0.63175E+00
  2-   -14.88127         0.39770E+01
  2-   -14.78127         0.45857E+01
  2-   -14.67127         0.70144E+00
  2-   -14.60127         0.51065E+00
  2-   -14.52127         0.13890E+01
  2-   -14.34127         0.13360E+00
  2-   -14.30127         0.14347E+00
  2-   -14.15127         0.68165E-01
  2-   -14.01127         0.34237E+00
  2-   -13.84127         0.28975E+01
  2-   -13.69127         0.34213E+00
  2-   -13.41127         0.23401E+01
  2-   -13.20127         0.14425E+00
  2-   -13.09127         0.12723E+00
  2-   -12.98127         0.40995E+00
  2-   -12.88127         0.52123E+00
  2-   -12.71127         0.11775E+00
  2-   -12.63127         0.12522E+00
  2-   -12.58127         0.87083E-01
  2-   -12.45127         0.86393E+00
  2-   -12.30127         0.30787E+00
  2-   -12.21127         0.46378E+00
  2-   -12.18127         0.44291E+00
  2-   -12.09127         0.83357E+00
  2-   -11.98127         0.41845E+00
  2-   -11.95127         0.46746E+00
  2-   -11.86127         0.57902E+00
  2-   -11.77127         0.26415E+00
  2-   -11.71127         0.28824E+00
  2-   -11.61127         0.28484E+00
  2-   -11.54127         0.17033E+00
  2-   -11.43127         0.56894E+00
  2-   -11.36127         0.55527E+00
  2-   -11.17127         0.33898E+00
  2-   -11.10127         0.12526E+00
  2-   -10.97127         0.41588E-01
  2-   -10.93127         0.32796E-01
  2-   -10.87127         0.17517E-01
  2-   -10.63127         0.12631E-01
  2-   -10.54127         0.12747E-01
  2-   -10.43127         0.34833E-01
  2-   -10.27127         0.25666E+00
  2-   -10.22127         0.13052E+00
  2-   -10.17127         0.17391E+00
  2-   -10.15127         0.17056E+00
  2-   -10.05127         0.18011E+00
  2-    -9.96127         0.64132E-01
  2-    -9.83127         0.11538E+00
  2-    -9.80127         0.10728E+00
  2-    -9.74127         0.51434E-01
  2-    -9.63127         0.15228E+00
  2-    -9.59127         0.20514E+00
  2-    -9.46127         0.55003E+00
  2-    -9.32127         0.10146E+00
  2-    -9.22127         0.70534E-01
  2-    -9.13127         0.44409E+00
  2-    -9.00127         0.16879E+00
  2-    -8.93127         0.30517E+00
  2-    -8.87127         0.30191E+00
  2-    -8.76127         0.67246E-01
  2-    -8.67127         0.54420E-01
  2-    -8.65127         0.54403E-01
  2-    -8.51127         0.41687E-01
  2-    -8.45127         0.38556E-01
  2-    -8.34127         0.38418E-01
  2-    -8.24127         0.49868E-01
  2-    -8.09127         0.99979E-02
  2-    -7.87127         0.20975E+00
  2-    -7.71127         0.23672E-01
  2-    -7.58127         0.15663E+00
  2-    -7.44127         0.43537E-01
  2-    -7.41127         0.46222E-01
  2-    -7.36127         0.24007E-01
  2-    -7.26127         0.24510E-01
  2-    -7.19127         0.31044E-01
  2-    -6.91127         0.19076E-01
  2-    -6.72127         0.11907E-01
  2-    -6.59127         0.18394E-01
  2-    -6.53127         0.97907E-02
  2-    -6.43127         0.31644E-02
  2-    -6.36127         0.58156E-02
  2-    -6.33127         0.56072E-02
  2-    -6.21127         0.33861E-02
  2-    -6.14127         0.42361E-02
  2-    -6.09127         0.22971E-02
  2-    -6.01127         0.19848E-02
  2-    -5.91127         0.37335E-02
  2-    -5.86127         0.31541E-02
  2-    -5.81127         0.44414E-02
  2-    -5.68127         0.13732E-02
  2-    -5.61127         0.63285E-03
  2-    -5.47127         0.13383E-02
  2-    -5.42127         0.25193E-02
  2-    -5.32127         0.16958E-02
  2-    -5.04127         0.10223E-02
  2-    -4.96127         0.48999E-03
  2-    -4.88127         0.27816E-03
  2-    -4.83127         0.25315E-03
  2-    -4.73127         0.41776E-03
  2-    -4.69127         0.46219E-03
  2-    -4.51127         0.34764E-03
  2-    -4.40127         0.11921E-03
  2-    -4.32127         0.24080E-03
  2-    -4.26127         0.25965E-03
  2-    -4.13127         0.17675E-03
  2-    -4.07127         0.12864E-03
  2-    -3.98127         0.18424E-03
  2-    -3.77127         0.80041E-04
  2-    -3.69127         0.48383E-04
  2-    -3.57127         0.10941E-03
  2-    -3.43127         0.12293E-03
  2-    -3.22127         0.54993E-04
  2-    -3.16127         0.45478E-04
  2-    -3.04127         0.32547E-04
  2-    -2.91127         0.96292E-05
  2-    -2.80127         0.53241E-04
  2-    -2.74127         0.14541E-04
  2-    -2.68127         0.34424E-04
  2-    -2.62127         0.13329E-04
  2-    -2.54127         0.83608E-05
  2-    -2.39127         0.13915E-04
  2-    -2.29127         0.52918E-05
  2-    -2.13127         0.32662E-04
  2-    -1.98127         0.42372E-05
  2-    -1.76127         0.16196E-04
  2-    -1.60127         0.16944E-05
  2-    -1.48127         0.50243E-05
  2-    -1.42127         0.22143E-05
  2-    -1.36127         0.10462E-05
  2-    -1.24127         0.17429E-05
  2-    -1.14127         0.12276E-05
  2-    -0.99127         0.42571E-06
  2-    -0.86127         0.26530E-06
  2-    -0.77127         0.79881E-07
  2-    -0.68127         0.16030E-06
  2-    -0.63127         0.15943E-06
  2-    -0.55127         0.19132E-06
  2-    -0.45127         0.67113E-07
  2-    -0.40127         0.49531E-07
  2-    -0.34127         0.25045E-07
  2-    -0.29127         0.16605E-07


==> anc/partial_rates_194Er.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 194Er RQRPA
 ##############################
  GT    -2.24127         0.11754E+01
  GT     0.39873         0.64177E-06
  0-    -6.50127         0.91505E+00
  0-    -6.13127         0.16638E+00
  0-    -5.74127         0.66935E+00
  0-    -0.71127         0.23753E-04
  1-    -6.53127         0.20567E-01
  1-    -6.41127         0.47256E+00
  1-    -6.09127         0.17426E+00
  1-    -5.57127         0.66017E+00
  1-    -5.43127         0.65691E+00
  1-    -5.01127         0.16949E+01
  1-    -4.80127         0.46376E-02
  1-    -4.20127         0.10208E+00
  1-    -2.39127         0.17772E-03
  1-    -0.70127         0.46031E-06
  2-    -6.75127         0.13392E-01
  2-    -6.48127         0.68148E-02
  2-    -6.25127         0.94822E-01
  2-    -6.12127         0.62980E-02
  2-    -5.91127         0.40811E-01
  2-    -5.07127         0.20430E-01
  2-    -4.84127         0.34084E-02
  2-    -4.44127         0.54319E-03
  2-    -3.99127         0.17777E-01
  2-    -2.75127         0.28188E-05
  2-    -2.45127         0.16940E-05
  2-    -2.39127         0.17275E-05
  2-    -0.65127         0.24560E-04
 ##############################
 194Er RQTBA
 ##############################
  GT    -6.02127         0.35913E+01
  GT    -5.75127         0.12993E+00
  GT    -5.53127         0.20698E-01
  GT    -5.42127         0.20269E-01
  GT    -5.12127         0.66750E+00
  GT    -5.02127         0.55119E+00
  GT    -4.67127         0.21818E-01
  GT    -4.56127         0.73249E-01
  GT    -4.10127         0.32818E+01
  GT    -3.78127         0.53978E+00
  GT    -3.42127         0.69999E-01
  GT    -3.23127         0.33635E+00
  GT    -3.03127         0.11570E-01
  GT    -2.92127         0.84093E-02
  GT    -2.69127         0.29387E-02
  GT    -2.59127         0.77301E-02
  GT    -2.54127         0.49759E-02
  GT    -2.40127         0.62049E-02
  GT    -2.35127         0.42725E-02
  GT    -2.19127         0.35291E-01
  GT    -2.11127         0.42075E-01
  GT    -1.96127         0.23753E-01
  GT    -1.86127         0.16043E-01
  GT    -1.81127         0.13383E-01
  GT    -1.68127         0.23027E-02
  GT    -1.55127         0.57232E-02
  GT    -1.49127         0.69306E-02
  GT    -1.42127         0.47284E-02
  GT    -1.28127         0.10388E-02
  GT    -1.23127         0.10887E-02
  GT    -1.14127         0.10744E-02
  GT    -1.04127         0.59021E-02
  GT    -0.96127         0.20988E-02
  GT    -0.86127         0.21171E-02
  GT    -0.84127         0.21257E-02
  GT    -0.76127         0.33724E-02
  GT    -0.70127         0.23381E-02
  GT    -0.63127         0.68140E-03
  GT    -0.49127         0.19109E-03
  GT    -0.37127         0.61259E-03
  GT    -0.31127         0.22092E-03
  GT    -0.24127         0.45551E-03
  GT    -0.11127         0.15099E-03
  GT    -0.04127         0.99759E-04
  GT     0.02873         0.30974E-04
  GT     0.16873         0.68216E-05
  GT     0.24873         0.11369E-04
  GT     0.35873         0.93639E-06
  GT     0.41873         0.14908E-06
  0-    -8.58127         0.83372E+00
  0-    -8.41127         0.19316E-01
  0-    -7.88127         0.30044E+01
  0-    -5.85127         0.10089E-02
  0-    -5.63127         0.36975E-02
  0-    -5.49127         0.37996E-02
  0-    -5.31127         0.12202E-01
  0-    -5.12127         0.60247E-02
  0-    -5.04127         0.63666E-02
  0-    -4.80127         0.13718E-02
  0-    -4.71127         0.14556E-02
  0-    -4.55127         0.28711E-01
  0-    -4.50127         0.39227E-01
  0-    -4.27127         0.32403E-03
  0-    -4.14127         0.57901E-03
  0-    -3.97127         0.34088E-03
  0-    -3.80127         0.45816E-02
  0-    -3.70127         0.70300E-03
  0-    -3.52127         0.19811E-02
  0-    -3.28127         0.42693E-03
  0-    -3.10127         0.82395E-03
  0-    -3.03127         0.59919E-03
  0-    -2.93127         0.57669E-03
  0-    -2.72127         0.58113E-04
  0-    -2.24127         0.20987E-04
  0-    -2.12127         0.18197E-04
  0-    -1.98127         0.12350E-04
  0-    -1.92127         0.82575E-05
  0-    -1.82127         0.48980E-04
  0-    -1.70127         0.12295E-03
  0-    -1.48127         0.19887E-04
  0-    -1.44127         0.50994E-04
  0-    -1.38127         0.37984E-04
  0-    -1.26127         0.11124E-04
  0-    -1.17127         0.37183E-04
  0-    -0.98127         0.41175E-04
  0-    -0.92127         0.28894E-04
  0-    -0.87127         0.21139E-04
  0-    -0.63127         0.24504E-05
  0-    -0.47127         0.29401E-05
  0-    -0.36127         0.45965E-06
  0-    -0.25127         0.17994E-05
  0-    -0.16127         0.12775E-05
  0-     0.01873         0.38365E-07
  0-     0.11873         0.40578E-07
  0-     0.19873         0.31431E-07
  0-     0.30873         0.11614E-07
  1-    -7.10127         0.27745E-01
  1-    -7.04127         0.34714E+00
  1-    -6.83127         0.36177E-01
  1-    -6.75127         0.42063E-01
  1-    -6.54127         0.15517E+00
  1-    -6.30127         0.71931E-01
  1-    -6.15127         0.19735E+01
  1-    -6.01127         0.29320E+00
  1-    -5.81127         0.49581E-01
  1-    -5.80127         0.18715E-01
  1-    -5.65127         0.43176E-01
  1-    -5.62127         0.22858E-01
  1-    -5.57127         0.11496E-01
  1-    -5.56127         0.14256E-01
  1-    -5.46127         0.53211E-01
  1-    -5.33127         0.84198E-01
  1-    -5.29127         0.94635E-01
  1-    -5.09127         0.68638E-01
  1-    -5.08127         0.24187E-01
  1-    -4.97127         0.38627E-01
  1-    -4.84127         0.20105E-01
  1-    -4.69127         0.40527E-01
  1-    -4.46127         0.12146E-01
  1-    -4.38127         0.10316E+00
  1-    -4.30127         0.32846E-01
  1-    -4.25127         0.21727E-01
  1-    -4.19127         0.29620E+00
  1-    -4.09127         0.55855E-01
  1-    -3.96127         0.33517E-01
  1-    -3.84127         0.48826E-02
  1-    -3.64127         0.27793E-01
  1-    -3.57127         0.57055E-03
  1-    -3.42127         0.25544E-01
  1-    -3.37127         0.68813E-02
  1-    -3.31127         0.33127E-02
  1-    -3.29127         0.41516E-03
  1-    -3.27127         0.54120E-02
  1-    -3.23127         0.27179E-02
  1-    -3.19127         0.24955E-02
  1-    -3.11127         0.14242E-02
  1-    -3.02127         0.42798E-02
  1-    -2.97127         0.77147E-02
  1-    -2.90127         0.33845E-02
  1-    -2.88127         0.60059E-02
  1-    -2.81127         0.14466E-02
  1-    -2.75127         0.41335E-03
  1-    -2.56127         0.15426E-02
  1-    -2.49127         0.69654E-03
  1-    -2.24127         0.13558E-03
  1-    -2.16127         0.21528E-03
  1-    -2.03127         0.11887E-03
  1-    -1.97127         0.20401E-04
  1-    -1.89127         0.53748E-03
  1-    -1.83127         0.15921E-03
  1-    -1.77127         0.17763E-03
  1-    -1.71127         0.21088E-03
  1-    -1.59127         0.43754E-03
  1-    -1.51127         0.78066E-03
  1-    -1.50127         0.31864E-03
  1-    -1.34127         0.42651E-03
  1-    -1.25127         0.20665E-03
  1-    -1.20127         0.90802E-04
  1-    -1.19127         0.83996E-04
  1-    -1.12127         0.23591E-03
  1-    -1.06127         0.11461E-03
  1-    -0.98127         0.13418E-03
  1-    -0.91127         0.17394E-03
  1-    -0.88127         0.12002E-03
  1-    -0.62127         0.10565E-04
  1-    -0.44127         0.11973E-04
  1-    -0.36127         0.62348E-05
  1-    -0.31127         0.17218E-04
  1-    -0.24127         0.59087E-06
  1-    -0.15127         0.11859E-05
  1-    -0.04127         0.31613E-05
  1-     0.06873         0.96872E-06
  1-     0.10873         0.29885E-06
  1-     0.23873         0.71177E-07
  1-     0.29873         0.18281E-07
  1-     0.34873         0.28345E-07
  2-    -8.64127         0.10618E+00
  2-    -8.53127         0.16869E+00
  2-    -8.44127         0.19949E+00
  2-    -8.35127         0.27157E-01
  2-    -8.15127         0.22572E-01
  2-    -7.79127         0.10168E+00
  2-    -7.38127         0.29023E-01
  2-    -7.25127         0.15220E-01
  2-    -6.84127         0.24141E+00
  2-    -5.83127         0.48564E-03
  2-    -5.71127         0.31896E-03
  2-    -5.59127         0.32131E-02
  2-    -5.39127         0.71174E-03
  2-    -5.19127         0.28668E-02
  2-    -5.07127         0.10581E-02
  2-    -4.97127         0.89923E-03
  2-    -4.90127         0.15553E-02
  2-    -4.79127         0.75189E-03
  2-    -4.71127         0.88882E-03
  2-    -4.63127         0.10979E-02
  2-    -4.59127         0.84675E-03
  2-    -4.49127         0.12163E-02
  2-    -4.37127         0.81077E-03
  2-    -4.35127         0.77185E-03
  2-    -4.23127         0.27852E-03
  2-    -4.03127         0.61225E-04
  2-    -3.87127         0.82997E-04
  2-    -3.66127         0.31306E-03
  2-    -3.48127         0.57491E-03
  2-    -3.41127         0.54843E-03
  2-    -3.25127         0.37068E-03
  2-    -3.13127         0.39846E-03
  2-    -2.97127         0.42689E-03
  2-    -2.93127         0.55254E-03
  2-    -2.90127         0.41326E-03
  2-    -2.61127         0.22763E-02
  2-    -2.56127         0.18924E-02
  2-    -2.34127         0.11225E-03
  2-    -2.15127         0.12782E-04
  2-    -2.03127         0.19921E-04
  2-    -1.93127         0.80762E-05
  2-    -1.86127         0.39611E-05
  2-    -1.78127         0.10752E-04
  2-    -1.69127         0.35037E-05
  2-    -1.63127         0.30832E-05
  2-    -1.54127         0.76163E-05
  2-    -1.34127         0.30780E-05
  2-    -1.29127         0.55491E-05
  2-    -1.20127         0.23008E-05
  2-    -1.06127         0.74818E-06
  2-    -1.02127         0.41741E-06
  2-    -0.87127         0.56313E-06
  2-    -0.52127         0.31982E-06
  2-    -0.35127         0.10190E-07
  2-    -0.07127         0.12139E-07


==> anc/partial_rates_206Hg.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 206Hg RQRPA
 ##############################
  0-    -0.72127         0.63380E-03
  0-     0.28873         0.58019E-06
  1-    -0.19127         0.34230E-03
  1-     0.32873         0.27145E-07
  2-    -0.18127         0.33130E-06
 ##############################
 206Hg RQTBA
 ##############################
  0-    -2.18127         0.90465E-02
  0-    -1.41127         0.79673E-03
  0-     0.35873         0.39115E-07
  1-    -0.37127         0.64457E-03
  1-     0.03873         0.73942E-06
  2-    -1.88127         0.22221E-03
  2-    -1.36127         0.15165E-05
  2-    -1.25127         0.32307E-06
  2-    -1.06127         0.17536E-06
  2-    -0.53127         0.98964E-07


==> anc/partial_rates_264Hg.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 264Hg RQRPA
 ##############################
  GT   -14.05127         0.59600E+01
  GT   -13.76127         0.52785E+01
  GT   -13.61127         0.47556E+00
  GT   -13.19127         0.81009E+00
  GT   -12.77127         0.20647E+01
  GT   -12.31127         0.16811E+01
  GT   -11.89127         0.10783E+01
  GT    -7.62127         0.41783E-01
  GT    -7.41127         0.45395E-01
  GT    -5.87127         0.66487E-01
  GT    -4.84127         0.45998E+02
  GT    -2.97127         0.10675E+00
  GT    -1.58127         0.30432E-01
  GT    -0.86127         0.79527E-03
  GT    -0.60127         0.52512E-02
  GT    -0.37127         0.12365E-02
  GT    -0.29127         0.63769E-03
  GT     0.11873         0.99073E-03
  0-   -10.62127         0.21132E+02
  0-    -9.35127         0.94501E+00
  0-    -8.16127         0.73053E+01
  0-    -7.18127         0.46455E+01
  0-    -7.01127         0.71103E-01
  0-    -6.02127         0.10881E+01
  0-    -5.62127         0.20999E+01
  0-    -4.08127         0.60930E-01
  1-   -21.30127         0.63005E-01
  1-   -20.77127         0.15545E-01
  1-   -11.84127         0.32307E+01
  1-   -10.60127         0.20423E+01
  1-   -10.23127         0.10536E+01
  1-    -9.35127         0.52582E-01
  1-    -8.62127         0.25010E+02
  1-    -8.23127         0.10867E+02
  1-    -7.96127         0.23205E+02
  1-    -7.50127         0.93286E+00
  1-    -7.27127         0.39165E+01
  1-    -6.54127         0.52794E+00
  1-    -6.35127         0.11156E+02
  1-    -6.24127         0.51892E-01
  1-    -6.06127         0.12776E+01
  1-    -6.05127         0.28393E+00
  1-    -5.89127         0.11781E+01
  1-    -5.72127         0.25016E+01
  1-    -5.59127         0.48619E-01
  1-    -5.18127         0.10799E+01
  1-    -5.06127         0.16842E+01
  1-    -4.85127         0.33041E+01
  1-    -4.69127         0.14223E+00
  1-    -4.40127         0.40914E+00
  1-    -4.05127         0.10903E+00
  1-    -3.76127         0.27021E-02
  1-    -2.57127         0.68828E-02
  1-     0.19873         0.12772E-06
  2-   -12.30127         0.22960E-01
  2-   -12.16127         0.27942E+00
  2-   -12.03127         0.10403E+01
  2-   -10.57127         0.32399E+00
  2-    -9.36127         0.64815E-01
  2-    -9.25127         0.12021E+00
  2-    -8.88127         0.76816E+00
  2-    -8.48127         0.44025E+00
  2-    -8.26127         0.84102E+00
  2-    -8.21127         0.14208E+01
  2-    -7.89127         0.99005E-02
  2-    -7.46127         0.53036E-01
  2-    -7.10127         0.57631E-01
  2-    -6.87127         0.62211E-02
  2-    -6.56127         0.30086E+00
  2-    -6.25127         0.24687E-01
  2-    -6.08127         0.92313E-02
  2-    -5.98127         0.81897E-01
  2-    -5.59127         0.28526E-02
  2-    -5.44127         0.10261E-01
  2-    -5.35127         0.10936E-01
  2-    -5.20127         0.98991E-02
  2-    -5.12127         0.20784E-01
  2-    -4.95127         0.14289E-01
  2-    -4.90127         0.14163E-01
  2-    -4.77127         0.79078E-01
  2-    -4.15127         0.22234E-01
  2-    -4.08127         0.36855E-02
  2-    -3.55127         0.68268E-04
  2-    -2.63127         0.36146E-02
  2-    -2.45127         0.16343E-01
 ##############################
 264Hg RQTBA
 ##############################
  GT   -15.17127         0.68698E+01
  GT   -14.96127         0.97959E+01
  GT   -14.59127         0.42740E+00
  GT   -14.30127         0.14040E+01
  GT   -14.11127         0.37690E+01
  GT   -13.85127         0.30279E+00
  GT   -13.56127         0.33546E+00
  GT   -13.46127         0.25625E+00
  GT   -11.65127         0.13994E+00
  GT   -11.25127         0.39634E+00
  GT   -11.04127         0.14836E+00
  GT   -10.84127         0.42176E+00
  GT   -10.61127         0.14425E+00
  GT   -10.47127         0.40194E+00
  GT   -10.44127         0.39203E+00
  GT   -10.27127         0.29042E+00
  GT   -10.23127         0.27783E+00
  GT   -10.08127         0.63325E+00
  GT    -9.96127         0.25035E+01
  GT    -9.88127         0.45375E+00
  GT    -9.70127         0.18500E+00
  GT    -9.52127         0.29705E+00
  GT    -9.45127         0.15761E+00
  GT    -9.41127         0.15584E+00
  GT    -9.32127         0.29341E+00
  GT    -9.20127         0.11106E+01
  GT    -8.93127         0.27771E+00
  GT    -8.88127         0.21921E+00
  GT    -8.75127         0.10257E+01
  GT    -8.58127         0.15370E+00
  GT    -8.47127         0.47204E+00
  GT    -8.34127         0.22209E+00
  GT    -8.12127         0.19633E+00
  GT    -8.05127         0.21783E+00
  GT    -7.98127         0.37991E+00
  GT    -7.77127         0.29685E+00
  GT    -7.42127         0.38495E+02
  GT    -7.31127         0.37345E+01
  GT    -7.20127         0.75714E+01
  GT    -7.07127         0.88937E+00
  GT    -6.85127         0.20062E+02
  GT    -6.67127         0.64726E+00
  GT    -6.58127         0.10767E+01
  GT    -6.50127         0.25743E+01
  GT    -6.43127         0.90849E+00
  GT    -6.38127         0.11773E+01
  GT    -6.25127         0.94604E+00
  GT    -6.08127         0.40833E+01
  GT    -5.92127         0.28058E+00
  GT    -5.73127         0.33090E+00
  GT    -5.57127         0.12206E+01
  GT    -5.46127         0.49740E+01
  GT    -5.32127         0.39935E+00
  GT    -5.28127         0.43473E+00
  GT    -5.15127         0.13843E+00
  GT    -5.08127         0.33523E+00
  GT    -4.88127         0.11658E+01
  GT    -4.77127         0.49410E+00
  GT    -4.71127         0.61665E+00
  GT    -4.62127         0.15818E+00
  GT    -4.46127         0.31627E+00
  GT    -4.41127         0.43766E+00
  GT    -4.29127         0.25068E+00
  GT    -4.13127         0.48549E+00
  GT    -4.08127         0.88311E+00
  GT    -3.97127         0.28258E+00
  GT    -3.85127         0.26233E+00
  GT    -3.72127         0.48791E+00
  GT    -3.51127         0.97128E-01
  GT    -3.40127         0.17963E+00
  GT    -3.29127         0.12474E+00
  GT    -3.20127         0.41219E+00
  GT    -3.05127         0.21214E+00
  GT    -2.96127         0.13454E+00
  GT    -2.87127         0.97992E-01
  GT    -2.77127         0.11048E+00
  GT    -2.66127         0.47016E-01
  GT    -2.60127         0.67106E-01
  GT    -2.55127         0.57285E-01
  GT    -2.48127         0.62045E-01
  GT    -2.40127         0.49522E-01
  GT    -2.37127         0.45757E-01
  GT    -2.33127         0.42854E-01
  GT    -2.22127         0.26298E-01
  GT    -2.14127         0.37637E-01
  GT    -2.08127         0.51259E-01
  GT    -1.98127         0.26884E-01
  GT    -1.90127         0.13997E-01
  GT    -1.78127         0.13634E-01
  GT    -1.73127         0.12718E-01
  GT    -1.69127         0.12081E-01
  GT    -1.64127         0.22787E-01
  GT    -1.55127         0.27896E-01
  GT    -1.51127         0.30646E-01
  GT    -1.43127         0.18807E-01
  GT    -1.32127         0.20162E-01
  GT    -1.22127         0.25281E-01
  GT    -1.19127         0.23407E-01
  GT    -1.08127         0.91592E-02
  GT    -1.03127         0.65447E-02
  GT    -1.00127         0.61985E-02
  GT    -0.97127         0.64539E-02
  GT    -0.89127         0.58630E-02
  GT    -0.78127         0.62864E-02
  GT    -0.61127         0.10699E-02
  GT    -0.55127         0.52052E-03
  GT    -0.50127         0.48918E-03
  GT    -0.45127         0.35683E-03
  GT    -0.32127         0.34362E-03
  GT    -0.22127         0.60499E-03
  GT    -0.12127         0.43586E-03
  GT    -0.03127         0.25882E-03
  GT     0.03873         0.11104E-03
  GT     0.23873         0.21163E-04
  GT     0.32873         0.51351E-05
  GT     0.38873         0.27658E-05
  GT     0.46873         0.40716E-07
  0-   -12.49127         0.24398E+02
  0-   -11.79127         0.28399E+00
  0-   -11.50127         0.14721E+01
  0-   -11.23127         0.75540E-01
  0-   -10.66127         0.69315E-01
  0-   -10.40127         0.12680E+00
  0-   -10.20127         0.11959E+00
  0-   -10.00127         0.43500E+01
  0-    -9.88127         0.25857E+01
  0-    -9.80127         0.75425E+01
  0-    -9.70127         0.58823E+00
  0-    -9.52127         0.54266E+00
  0-    -9.40127         0.68734E+00
  0-    -9.17127         0.16259E+01
  0-    -9.11127         0.17603E+01
  0-    -8.95127         0.18004E+01
  0-    -8.76127         0.52285E+00
  0-    -8.67127         0.21918E+01
  0-    -8.31127         0.26793E+00
  0-    -8.07127         0.52625E+00
  0-    -7.97127         0.86586E+00
  0-    -7.85127         0.14420E+01
  0-    -7.63127         0.33674E+01
  0-    -7.46127         0.55419E+00
  0-    -7.32127         0.20022E+00
  0-    -7.17127         0.23601E+00
  0-    -7.15127         0.19242E+00
  0-    -7.02127         0.76294E-01
  0-    -6.97127         0.22324E+00
  0-    -6.88127         0.19601E+00
  0-    -6.81127         0.28862E-01
  0-    -6.68127         0.37099E-01
  0-    -6.54127         0.14444E-01
  0-    -6.38127         0.14164E-01
  0-    -6.31127         0.29289E-01
  0-    -6.17127         0.62654E-02
  0-    -6.12127         0.49464E-02
  0-    -6.08127         0.62729E-02
  0-    -5.98127         0.99277E-02
  0-    -5.75127         0.30099E-01
  0-    -5.54127         0.16816E+00
  0-    -5.41127         0.87105E-01
  0-    -5.36127         0.41316E-01
  0-    -5.29127         0.29458E-01
  0-    -5.19127         0.19178E+00
  0-    -5.09127         0.11684E+00
  0-    -5.01127         0.65751E-01
  0-    -4.91127         0.26022E-01
  0-    -4.85127         0.58201E-01
  0-    -4.81127         0.39361E-01
  0-    -4.75127         0.37735E-01
  0-    -4.64127         0.90352E-02
  0-    -4.49127         0.78646E-01
  0-    -4.33127         0.49543E-01
  0-    -4.22127         0.48867E-02
  0-    -4.13127         0.20646E-02
  0-    -4.05127         0.29379E-02
  0-    -3.95127         0.13391E-02
  0-    -3.86127         0.18564E-02
  0-    -3.78127         0.47486E-02
  0-    -3.62127         0.14159E-02
  0-    -3.46127         0.23750E-02
  0-    -3.34127         0.73230E-03
  0-    -3.28127         0.10220E-02
  0-    -3.08127         0.27853E-02
  0-    -3.01127         0.69601E-03
  0-    -2.95127         0.23419E-02
  0-    -2.89127         0.82299E-03
  0-    -2.82127         0.24935E-02
  0-    -2.78127         0.27125E-02
  0-    -2.73127         0.33542E-02
  0-    -2.65127         0.53381E-03
  0-    -2.59127         0.77443E-03
  0-    -2.39127         0.44065E-03
  0-    -2.34127         0.55021E-03
  0-    -2.27127         0.22759E-03
  0-    -2.18127         0.11134E-02
  0-    -2.04127         0.10476E-02
  0-    -2.01127         0.43361E-05
  0-    -1.97127         0.93010E-03
  0-    -1.80127         0.25370E-03
  0-    -1.74127         0.77204E-03
  0-    -1.66127         0.10530E-02
  0-    -1.62127         0.50635E-03
  0-    -1.52127         0.24058E-03
  0-    -1.43127         0.11763E-03
  0-    -1.34127         0.28144E-03
  0-    -1.17127         0.89336E-04
  0-    -1.05127         0.13187E-03
  0-    -0.96127         0.12080E-03
  0-    -0.89127         0.90553E-04
  0-    -0.83127         0.19642E-03
  0-    -0.76127         0.24278E-04
  0-    -0.70127         0.42322E-04
  0-    -0.67127         0.39363E-04
  0-    -0.62127         0.35474E-04
  0-    -0.55127         0.28627E-04
  0-    -0.38127         0.21572E-04
  0-    -0.34127         0.55077E-05
  0-    -0.21127         0.19676E-04
  0-    -0.09127         0.14952E-05
  0-    -0.04127         0.10143E-05
  0-     0.11873         0.41068E-06
  0-     0.22873         0.66032E-07
  0-     0.36873         0.58851E-07
  1-   -21.30127         0.64431E-01
  1-   -20.76127         0.14931E-01
  1-   -12.21127         0.35038E+01
  1-   -11.92127         0.22782E+01
  1-   -11.76127         0.10566E+00
  1-   -11.30127         0.51197E-01
  1-   -11.15127         0.60388E-01
  1-   -11.08127         0.26953E+00
  1-   -11.02127         0.57521E-01
  1-   -10.87127         0.57993E-01
  1-   -10.66127         0.27608E+00
  1-   -10.47127         0.55160E+00
  1-   -10.45127         0.62563E+00
  1-   -10.38127         0.63300E+01
  1-   -10.24127         0.10916E+00
  1-   -10.10127         0.10280E+00
  1-   -10.04127         0.39190E-01
  1-    -9.89127         0.40495E+01
  1-    -9.81127         0.47830E+00
  1-    -9.75127         0.33102E+00
  1-    -9.68127         0.37096E+00
  1-    -9.59127         0.24228E+00
  1-    -9.49127         0.24609E+00
  1-    -9.45127         0.27692E+00
  1-    -9.40127         0.38520E+00
  1-    -9.28127         0.36951E+01
  1-    -9.20127         0.35740E+00
  1-    -9.13127         0.15014E+01
  1-    -9.09127         0.72084E+00
  1-    -9.02127         0.50743E+01
  1-    -9.01127         0.45101E+00
  1-    -8.91127         0.11411E+01
  1-    -8.84127         0.27755E+01
  1-    -8.77127         0.80756E+00
  1-    -8.57127         0.14190E+02
  1-    -8.48127         0.27808E+01
  1-    -8.42127         0.19250E+01
  1-    -8.32127         0.11713E+02
  1-    -8.26127         0.10177E+02
  1-    -8.08127         0.13992E+01
  1-    -8.00127         0.29828E+00
  1-    -7.96127         0.72620E+00
  1-    -7.94127         0.12482E+01
  1-    -7.88127         0.95915E+00
  1-    -7.77127         0.28254E+01
  1-    -7.75127         0.63152E-01
  1-    -7.69127         0.12035E+01
  1-    -7.67127         0.11819E+01
  1-    -7.62127         0.10662E+01
  1-    -7.56127         0.13260E+01
  1-    -7.46127         0.54497E+00
  1-    -7.37127         0.82019E+00
  1-    -7.28127         0.41574E+01
  1-    -7.20127         0.86086E+00
  1-    -7.15127         0.41390E-01
  1-    -7.12127         0.65715E+00
  1-    -7.03127         0.66951E+01
  1-    -6.88127         0.24394E+00
  1-    -6.80127         0.27523E+00
  1-    -6.73127         0.49528E+00
  1-    -6.62127         0.28246E+01
  1-    -6.53127         0.14143E+01
  1-    -6.39127         0.62264E+01
  1-    -6.35127         0.17138E+01
  1-    -6.30127         0.93209E+00
  1-    -6.17127         0.31240E+00
  1-    -6.05127         0.67096E+00
  1-    -5.93127         0.81722E+00
  1-    -5.83127         0.47621E+00
  1-    -5.70127         0.24452E+00
  1-    -5.57127         0.30275E+00
  1-    -5.53127         0.35927E+00
  1-    -5.49127         0.77684E-03
  1-    -5.37127         0.28545E+00
  1-    -5.26127         0.86476E-01
  1-    -5.22127         0.18717E+00
  1-    -5.16127         0.31179E+00
  1-    -5.11127         0.72604E-01
  1-    -5.09127         0.21206E+00
  1-    -5.06127         0.28096E+00
  1-    -5.03127         0.56060E-01
  1-    -5.02127         0.31437E+00
  1-    -4.98127         0.35458E+00
  1-    -4.91127         0.31711E+00
  1-    -4.79127         0.38767E+00
  1-    -4.75127         0.13431E+00
  1-    -4.73127         0.15233E+00
  1-    -4.66127         0.11263E+00
  1-    -4.51127         0.24457E+00
  1-    -4.48127         0.78807E-01
  1-    -4.43127         0.65629E-01
  1-    -4.40127         0.46451E-01
  1-    -4.37127         0.37350E-01
  1-    -4.25127         0.21134E+00
  1-    -4.14127         0.24453E-01
  1-    -4.13127         0.91808E-01
  1-    -4.00127         0.11654E-01
  1-    -3.88127         0.48740E-02
  1-    -3.77127         0.83696E-02
  1-    -3.62127         0.13795E-01
  1-    -3.59127         0.17732E-01
  1-    -3.47127         0.58690E-02
  1-    -3.26127         0.80481E-02
  1-    -3.18127         0.12851E-01
  1-    -3.09127         0.34051E-03
  1-    -3.02127         0.14344E-01
  1-    -2.96127         0.56141E-02
  1-    -2.95127         0.21938E-02
  1-    -2.91127         0.48433E-02
  1-    -2.85127         0.32880E-02
  1-    -2.84127         0.14908E-02
  1-    -2.81127         0.78496E-03
  1-    -2.79127         0.31853E-02
  1-    -2.77127         0.19561E-02
  1-    -2.74127         0.33105E-02
  1-    -2.69127         0.23647E-02
  1-    -2.65127         0.24663E-03
  1-    -2.56127         0.19579E-02
  1-    -2.47127         0.21908E-02
  1-    -2.40127         0.23258E-02
  1-    -2.34127         0.47264E-03
  1-    -2.33127         0.70954E-03
  1-    -2.29127         0.11850E-02
  1-    -2.18127         0.19622E-02
  1-    -2.15127         0.32536E-02
  1-    -2.11127         0.46411E-02
  1-    -2.03127         0.30609E-02
  1-    -1.97127         0.18638E-03
  1-    -1.93127         0.10462E-02
  1-    -1.82127         0.92685E-03
  1-    -1.67127         0.19686E-02
  1-    -1.63127         0.82470E-03
  1-    -1.61127         0.50760E-03
  1-    -1.56127         0.68910E-03
  1-    -1.50127         0.78063E-03
  1-    -1.45127         0.73576E-03
  1-    -1.35127         0.52490E-03
  1-    -1.26127         0.42294E-03
  1-    -1.18127         0.20374E-03
  1-    -1.06127         0.20437E-03
  1-    -1.01127         0.50244E-04
  1-    -0.99127         0.93323E-04
  1-    -0.93127         0.13311E-03
  1-    -0.89127         0.24678E-03
  1-    -0.78127         0.96397E-04
  1-    -0.76127         0.12921E-03
  1-    -0.72127         0.29656E-03
  1-    -0.63127         0.16252E-03
  1-    -0.58127         0.45581E-04
  1-    -0.57127         0.54254E-04
  1-    -0.54127         0.25023E-04
  1-    -0.45127         0.61168E-04
  1-    -0.34127         0.83339E-04
  1-    -0.27127         0.97893E-05
  1-    -0.21127         0.78174E-05
  1-    -0.20127         0.10145E-04
  1-    -0.04127         0.60618E-05
  1-     0.00873         0.15781E-05
  1-     0.13873         0.12192E-05
  1-     0.18873         0.80884E-06
  1-     0.29873         0.14515E-06
  2-   -13.70127         0.78436E+00
  2-   -13.45127         0.70000E-01
  2-   -13.22127         0.71751E+00
  2-   -12.83127         0.93540E-01
  2-   -12.58127         0.64490E+00
  2-   -11.96127         0.40677E+00
  2-   -11.72127         0.11781E-01
  2-   -11.51127         0.48994E-01
  2-   -11.31127         0.60562E-01
  2-   -11.25127         0.96693E-01
  2-   -11.16127         0.38150E-01
  2-   -10.97127         0.61827E-01
  2-   -10.89127         0.32502E+00
  2-   -10.68127         0.18793E+01
  2-   -10.44127         0.19136E+00
  2-   -10.35127         0.14982E+00
  2-   -10.28127         0.80810E+00
  2-   -10.15127         0.12081E+00
  2-    -9.97127         0.44288E+00
  2-    -9.84127         0.17129E+00
  2-    -9.77127         0.86359E-01
  2-    -9.71127         0.99625E-01
  2-    -9.63127         0.70715E-01
  2-    -9.58127         0.81779E-01
  2-    -9.48127         0.97600E-01
  2-    -9.46127         0.96249E-01
  2-    -9.39127         0.16952E+00
  2-    -9.31127         0.32130E+00
  2-    -9.26127         0.12860E+00
  2-    -9.07127         0.17495E+00
  2-    -8.97127         0.80340E-01
  2-    -8.91127         0.21618E+00
  2-    -8.86127         0.14724E+00
  2-    -8.80127         0.19260E+00
  2-    -8.73127         0.42822E+00
  2-    -8.62127         0.56712E-01
  2-    -8.53127         0.30225E-01
  2-    -8.50127         0.29568E-01
  2-    -8.46127         0.36738E-01
  2-    -8.31127         0.29140E+00
  2-    -8.09127         0.76634E-01
  2-    -8.04127         0.46055E-01
  2-    -8.00127         0.43114E-01
  2-    -7.97127         0.38175E-01
  2-    -7.93127         0.49056E-01
  2-    -7.88127         0.59178E-01
  2-    -7.75127         0.41085E-01
  2-    -7.70127         0.27480E-01
  2-    -7.58127         0.22611E+00
  2-    -7.25127         0.23684E-01
  2-    -7.13127         0.36318E-01
  2-    -7.06127         0.84906E-01
  2-    -7.03127         0.89600E-01
  2-    -6.85127         0.17038E+00
  2-    -6.66127         0.10085E-01
  2-    -6.59127         0.13786E-01
  2-    -6.53127         0.25508E-01
  2-    -6.32127         0.27396E-01
  2-    -6.19127         0.57033E-02
  2-    -6.09127         0.12263E-01
  2-    -5.97127         0.12809E-01
  2-    -5.87127         0.16019E-01
  2-    -5.81127         0.26498E-01
  2-    -5.70127         0.20623E-01
  2-    -5.65127         0.28181E-01
  2-    -5.52127         0.62517E-02
  2-    -5.48127         0.54042E-02
  2-    -5.40127         0.20334E-01
  2-    -5.36127         0.14953E-01
  2-    -5.21127         0.10655E-01
  2-    -5.06127         0.61327E-02
  2-    -4.91127         0.44211E-01
  2-    -4.71127         0.70561E-02
  2-    -4.61127         0.12920E-01
  2-    -4.55127         0.29023E-01
  2-    -4.45127         0.17727E-01
  2-    -4.29127         0.18065E-01
  2-    -4.17127         0.16402E-01
  2-    -4.01127         0.41139E-02
  2-    -3.77127         0.14194E-02
  2-    -3.69127         0.13847E-02
  2-    -3.53127         0.19553E-02
  2-    -3.40127         0.11510E-01
  2-    -3.13127         0.38730E-02
  2-    -3.08127         0.48442E-02
  2-    -3.01127         0.32055E-02
  2-    -2.90127         0.53786E-03
  2-    -2.82127         0.24184E-03
  2-    -2.71127         0.63083E-03
  2-    -2.57127         0.39806E-03
  2-    -2.40127         0.71539E-04
  2-    -2.33127         0.16311E-03
  2-    -2.14127         0.80685E-04
  2-    -2.04127         0.49612E-04
  2-    -1.98127         0.57629E-04
  2-    -1.93127         0.32658E-04
  2-    -1.79127         0.30117E-04
  2-    -1.67127         0.17895E-04
  2-    -1.50127         0.13469E-04
  2-    -1.35127         0.77588E-05
  2-    -1.26127         0.46686E-05
  2-    -1.20127         0.25946E-05
  2-    -1.10127         0.11297E-05
  2-    -1.06127         0.11158E-05
  2-    -1.00127         0.89228E-06
  2-    -0.92127         0.81133E-06
  2-    -0.84127         0.44099E-06
  2-    -0.79127         0.46466E-06
  2-    -0.70127         0.14310E-06
  2-    -0.61127         0.14831E-06
  2-    -0.54127         0.24184E-06
  2-    -0.39127         0.12809E-06
  2-    -0.29127         0.79994E-07
  2-    -0.15127         0.20623E-07
  2-    -0.08127         0.16061E-07


==> anc/partial_rates_280Cm.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 280Cm RQRPA
 ##############################
  GT    -0.81127         0.12258E-03
  0-    -3.17127         0.26727E+00
  0-    -2.70127         0.17550E+00
  0-    -1.64127         0.44071E-01
  0-    -1.25127         0.14669E-01
  1-    -3.66127         0.95120E+00
  1-    -3.06127         0.12910E+00
  1-    -3.00127         0.60257E+00
  1-    -2.33127         0.60546E-01
  1-    -1.63127         0.12922E-01
  1-    -1.59127         0.29783E-01
  1-    -1.33127         0.12128E+00
  1-    -1.00127         0.59098E-02
  1-    -0.81127         0.29980E-02
  1-    -0.68127         0.36527E-01
  2-    -4.51127         0.47631E-01
  2-    -3.88127         0.19163E-01
  2-    -3.30127         0.34511E-02
  2-    -2.63127         0.40317E-03
  2-    -2.22127         0.17860E-02
  2-    -1.95127         0.16115E-03
  2-    -1.72127         0.24389E-03
  2-    -1.57127         0.40311E-03
  2-    -1.51127         0.30038E-03
  2-    -0.89127         0.41857E-04
  2-    -0.37127         0.11130E-06
  2-    -0.24127         0.23535E-06
  2-     0.02873         0.12002E-05
 ##############################
 280Cm RQTBA
 ##############################
  GT    -4.16127         0.11570E+00
  GT    -3.95127         0.39001E-01
  GT    -3.47127         0.96603E-02
  GT    -3.33127         0.38095E-01
  GT    -2.85127         0.13976E-01
  GT    -2.65127         0.14104E-01
  GT    -2.51127         0.23311E-01
  GT    -2.39127         0.14725E+00
  GT    -2.20127         0.18176E-01
  GT    -2.07127         0.13302E-01
  GT    -2.04127         0.12215E-01
  GT    -1.84127         0.27651E+00
  GT    -1.66127         0.59354E-02
  GT    -1.49127         0.58335E-02
  GT    -1.31127         0.27342E-01
  GT    -1.18127         0.49865E-02
  GT    -1.03127         0.62865E-01
  GT    -0.87127         0.17865E-01
  GT    -0.80127         0.94478E-02
  GT    -0.71127         0.54984E-02
  GT    -0.60127         0.78145E-03
  GT    -0.46127         0.93709E-03
  GT    -0.34127         0.30044E-02
  GT    -0.21127         0.39002E-03
  GT    -0.09127         0.26458E-03
  GT    -0.05127         0.23163E-03
  GT     0.11873         0.61899E-04
  GT     0.16873         0.42299E-04
  GT     0.27873         0.54527E-05
  GT     0.31873         0.18906E-05
  GT     0.44873         0.17171E-07
  0-    -5.56127         0.53470E+00
  0-    -4.78127         0.32054E+00
  0-    -4.24127         0.74613E+00
  0-    -3.60127         0.27629E+00
  0-    -3.15127         0.14598E-02
  0-    -3.05127         0.18448E-02
  0-    -2.88127         0.56789E-01
  0-    -2.49127         0.45814E-01
  0-    -2.43127         0.13608E-01
  0-    -2.29127         0.16537E-02
  0-    -2.14127         0.71106E-03
  0-    -1.90127         0.48321E-03
  0-    -1.78127         0.33618E-02
  0-    -1.69127         0.30938E-03
  0-    -1.58127         0.67652E-03
  0-    -1.36127         0.25285E-03
  0-    -1.13127         0.67134E-03
  0-    -0.96127         0.25352E-04
  0-    -0.82127         0.28313E-04
  0-    -0.65127         0.29692E-04
  0-    -0.55127         0.21492E-04
  0-    -0.40127         0.77606E-04
  0-    -0.32127         0.15961E-04
  0-    -0.22127         0.37429E-05
  0-    -0.09127         0.38716E-05
  0-     0.00873         0.17725E-05
  0-     0.09873         0.13345E-05
  0-     0.21873         0.94173E-07
  1-    -4.64127         0.88771E+00
  1-    -4.11127         0.78742E+00
  1-    -3.76127         0.22837E-01
  1-    -3.56127         0.13117E-01
  1-    -3.37127         0.86317E-01
  1-    -3.21127         0.21656E-01
  1-    -3.17127         0.65501E-02
  1-    -3.09127         0.72327E-02
  1-    -3.07127         0.83516E-02
  1-    -3.01127         0.31794E-02
  1-    -2.89127         0.21940E-02
  1-    -2.82127         0.70258E-02
  1-    -2.63127         0.20985E+00
  1-    -2.52127         0.15968E-02
  1-    -2.40127         0.89383E-02
  1-    -2.38127         0.57207E-01
  1-    -2.30127         0.28098E-02
  1-    -2.29127         0.40509E-01
  1-    -2.20127         0.80581E-02
  1-    -2.06127         0.79403E-01
  1-    -1.94127         0.70165E-01
  1-    -1.91127         0.70439E-01
  1-    -1.78127         0.33194E-02
  1-    -1.70127         0.42524E-01
  1-    -1.54127         0.54635E-01
  1-    -1.45127         0.78587E-01
  1-    -1.40127         0.10618E-01
  1-    -1.15127         0.10196E-02
  1-    -1.08127         0.11801E-01
  1-    -1.03127         0.70618E-02
  1-    -0.90127         0.44557E-02
  1-    -0.77127         0.53331E-03
  1-    -0.64127         0.13437E-01
  1-    -0.53127         0.19726E-03
  1-    -0.44127         0.44226E-03
  1-    -0.33127         0.36182E-03
  1-    -0.21127         0.59164E-04
  1-    -0.13127         0.30662E-04
  1-    -0.08127         0.16346E-04
  1-    -0.03127         0.62407E-04
  1-     0.05873         0.23819E-04
  1-     0.33873         0.53245E-07
  1-     0.35873         0.11827E-06
  2-    -6.74127         0.18043E+00
  2-    -6.24127         0.14530E+00
  2-    -5.71127         0.42924E-01
  2-    -5.31127         0.48454E-02
  2-    -5.19127         0.17628E-02
  2-    -4.82127         0.74014E-02
  2-    -4.39127         0.11297E-01
  2-    -4.29127         0.45475E-02
  2-    -4.03127         0.19673E-01
  2-    -3.73127         0.11795E-01
  2-    -3.56127         0.61333E-03
  2-    -3.37127         0.16515E-01
  2-    -3.28127         0.28992E-02
  2-    -3.12127         0.64981E-03
  2-    -2.85127         0.46433E-02
  2-    -2.80127         0.90142E-02
  2-    -2.57127         0.75629E-03
  2-    -2.43127         0.13205E-03
  2-    -2.22127         0.70939E-03
  2-    -1.96127         0.69254E-04
  2-    -1.80127         0.25726E-04
  2-    -1.73127         0.17291E-04
  2-    -1.58127         0.62326E-04
  2-    -1.23127         0.10209E-04
  2-    -1.16127         0.10392E-04
  2-    -1.07127         0.38490E-05
  2-    -0.96127         0.58090E-05
  2-    -0.85127         0.47544E-05
  2-    -0.75127         0.29451E-05
  2-    -0.56127         0.17729E-06
  2-    -0.51127         0.13556E-06
  2-    -0.45127         0.14006E-06
  2-    -0.33127         0.12465E-06
  2-    -0.22127         0.16926E-06
  2-    -0.10127         0.11085E-06


==> anc/partial_rates_294Ds.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 294Ds RQRPA
 ##############################
  2-     0.09873         0.87231E-07
 ##############################
 294Ds RQTBA
 ##############################
  GT    -4.88127         0.74680E-02
  0-    -0.37127         0.12949E-02
  0-    -0.16127         0.13777E-04
  0-     0.30873         0.14170E-06
  1-     0.24873         0.25804E-04
  2-    -1.33127         0.11863E-03
  2-    -0.95127         0.94946E-05
  2-    -0.68127         0.56929E-05
  2-    -0.37127         0.63666E-06


==> anc/partial_rates_74Cr.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 74Cr RQRPA
 ##############################
  GT   -10.84127         0.88433E+02
  GT    -6.71127         0.14958E+00
  GT    -6.41127         0.62558E+00
  GT    -5.70127         0.31755E+00
  GT    -5.46127         0.10353E+01
  GT    -4.44127         0.99169E+00
  GT    -4.32127         0.27652E+00
  GT    -3.47127         0.61149E+00
  GT    -2.33127         0.35264E+00
  GT     0.17873         0.34441E-04
  0-    -8.36127         0.19965E-01
  0-    -4.10127         0.51646E-03
  0-    -0.22127         0.84359E-06
  1-   -16.08127         0.15962E+02
  1-    -8.34127         0.17280E-01
  1-    -7.14127         0.84461E-02
  1-    -5.29127         0.60877E-03
  1-    -4.13127         0.20654E-02
  1-    -0.21127         0.36945E-07
  1-    -0.17127         0.13143E-06
  2-   -16.99127         0.61684E+01
  2-   -11.29127         0.27946E+01
  2-    -7.15127         0.78834E-03
  2-    -5.29127         0.11423E-05
  2-    -4.14127         0.12555E-05
  2-    -4.10127         0.92713E-06
 ##############################
 74Cr RQTBA
 ##############################
  GT   -14.79127         0.16889E+03
  GT   -12.65127         0.84309E+00
  GT   -12.29127         0.17791E+02
  GT   -11.70127         0.11691E+01
  GT   -11.47127         0.34575E+00
  GT   -11.33127         0.59938E+01
  GT   -11.16127         0.72926E+01
  GT   -10.91127         0.14319E+02
  GT   -10.65127         0.28776E+01
  GT   -10.40127         0.59066E+00
  GT   -10.18127         0.27319E+00
  GT    -9.93127         0.54756E-01
  GT    -9.83127         0.10671E+00
  GT    -9.74127         0.12637E+00
  GT    -9.54127         0.19496E+01
  GT    -9.16127         0.60887E+01
  GT    -8.92127         0.24107E+01
  GT    -8.78127         0.30760E+01
  GT    -8.65127         0.23367E+01
  GT    -8.59127         0.90588E+00
  GT    -8.51127         0.13488E+01
  GT    -8.27127         0.13207E+01
  GT    -8.23127         0.18586E+01
  GT    -8.18127         0.11644E+01
  GT    -8.00127         0.74696E-01
  GT    -7.90127         0.89393E-01
  GT    -7.77127         0.18305E+00
  GT    -7.70127         0.62875E-01
  GT    -7.64127         0.51561E-01
  GT    -7.36127         0.11602E+00
  GT    -7.28127         0.73447E-01
  GT    -7.06127         0.38290E+01
  GT    -6.82127         0.83444E-01
  GT    -6.57127         0.39302E+00
  GT    -6.35127         0.21258E+00
  GT    -6.13127         0.16905E+00
  GT    -5.82127         0.88452E+00
  GT    -5.74127         0.18826E+00
  GT    -5.60127         0.80712E+00
  GT    -5.56127         0.44130E+00
  GT    -5.37127         0.54647E-01
  GT    -5.27127         0.12031E+00
  GT    -5.11127         0.26187E+00
  GT    -4.93127         0.11713E+00
  GT    -4.87127         0.10357E+00
  GT    -4.79127         0.13934E+00
  GT    -4.75127         0.16010E+00
  GT    -4.64127         0.28925E+00
  GT    -4.52127         0.47367E+00
  GT    -4.36127         0.78171E-01
  GT    -4.18127         0.10554E+00
  GT    -4.08127         0.13501E+00
  GT    -4.00127         0.56569E-01
  GT    -3.92127         0.25986E-01
  GT    -3.84127         0.42715E-01
  GT    -3.77127         0.13742E+00
  GT    -3.64127         0.48370E-01
  GT    -3.58127         0.12592E+00
  GT    -3.42127         0.11535E-01
  GT    -3.35127         0.22436E-01
  GT    -3.23127         0.41011E-01
  GT    -3.17127         0.12214E-01
  GT    -3.10127         0.25443E-01
  GT    -3.07127         0.23170E-01
  GT    -2.87127         0.32502E-01
  GT    -2.76127         0.17309E-01
  GT    -2.69127         0.47004E-01
  GT    -2.57127         0.28337E-02
  GT    -2.46127         0.71860E-02
  GT    -2.33127         0.37891E-02
  GT    -2.22127         0.10984E-01
  GT    -2.18127         0.90467E-02
  GT    -2.12127         0.10451E-01
  GT    -2.07127         0.20420E-01
  GT    -1.98127         0.75033E-02
  GT    -1.90127         0.13518E-02
  GT    -1.82127         0.14681E-02
  GT    -1.78127         0.14909E-02
  GT    -1.63127         0.57773E-03
  GT    -1.44127         0.31693E-03
  GT    -1.25127         0.42418E-03
  GT    -1.16127         0.25279E-03
  GT    -0.91127         0.24676E-02
  GT    -0.84127         0.22147E-02
  GT    -0.67127         0.18994E-03
  GT    -0.50127         0.44609E-03
  GT    -0.42127         0.80434E-03
  GT    -0.25127         0.31044E-03
  GT    -0.15127         0.55252E-04
  GT    -0.05127         0.98302E-04
  GT     0.05873         0.30120E-04
  GT     0.15873         0.24753E-05
  GT     0.25873         0.21868E-05
  GT     0.39873         0.32078E-07
  0-   -11.99127         0.15993E+00
  0-   -11.79127         0.10642E+01
  0-   -10.13127         0.33307E-01
  0-    -9.66127         0.12265E-01
  0-    -9.04127         0.80723E-02
  0-    -8.75127         0.98185E-03
  0-    -8.21127         0.91252E-02
  0-    -7.71127         0.31802E-02
  0-    -7.13127         0.31606E-02
  0-    -7.06127         0.13345E-01
  0-    -6.89127         0.43943E-02
  0-    -6.83127         0.81011E-03
  0-    -6.63127         0.56453E-02
  0-    -6.37127         0.38028E-03
  0-    -5.89127         0.22185E-02
  0-    -5.63127         0.15063E-02
  0-    -5.62127         0.85641E-03
  0-    -5.56127         0.43328E-03
  0-    -5.20127         0.54975E-02
  0-    -4.97127         0.10247E-02
  0-    -4.63127         0.14873E-03
  0-    -4.49127         0.22721E-04
  0-    -4.25127         0.86405E-04
  0-    -4.14127         0.15876E-03
  0-    -3.97127         0.15509E-04
  0-    -3.90127         0.73759E-05
  0-    -3.75127         0.44267E-03
  0-    -3.48127         0.33743E-04
  0-    -3.28127         0.44700E-03
  0-    -3.27127         0.10586E-03
  0-    -3.22127         0.41639E-03
  0-    -3.08127         0.23752E-03
  0-    -2.95127         0.24973E-03
  0-    -2.77127         0.96247E-05
  0-    -2.73127         0.97612E-05
  0-    -2.55127         0.54461E-05
  0-    -2.28127         0.73621E-05
  0-    -2.27127         0.47317E-04
  0-    -2.14127         0.16685E-03
  0-    -2.08127         0.16205E-03
  0-    -2.04127         0.10967E-03
  0-    -1.91127         0.17846E-04
  0-    -1.84127         0.14439E-04
  0-    -1.75127         0.15675E-05
  0-    -1.62127         0.90699E-06
  0-    -1.60127         0.74342E-06
  0-    -1.36127         0.18738E-05
  0-    -1.16127         0.47386E-06
  0-    -1.08127         0.13791E-04
  0-    -0.96127         0.39789E-06
  0-    -0.68127         0.68593E-04
  0-    -0.18127         0.16031E-06
  0-    -0.17127         0.11938E-06
  0-    -0.05127         0.17725E-06
  0-     0.00873         0.34610E-06
  0-     0.07873         0.79985E-07
  0-     0.08873         0.13296E-06
  1-   -17.53127         0.54391E+01
  1-   -16.29127         0.28914E-01
  1-   -15.07127         0.75272E+00
  1-   -14.51127         0.25027E+00
  1-   -14.39127         0.24329E-01
  1-   -13.72127         0.38736E+01
  1-   -13.52127         0.89270E+00
  1-   -11.64127         0.16780E-01
  1-   -11.41127         0.11255E+00
  1-   -10.63127         0.34028E-01
  1-   -10.30127         0.44448E-02
  1-   -10.12127         0.34086E-03
  1-   -10.10127         0.89924E-02
  1-    -9.91127         0.10328E-01
  1-    -9.65127         0.25426E-01
  1-    -9.49127         0.95508E-01
  1-    -8.75127         0.30450E-02
  1-    -8.52127         0.62911E-02
  1-    -8.32127         0.18231E-02
  1-    -8.20127         0.29469E-02
  1-    -8.01127         0.90949E-02
  1-    -7.97127         0.65888E-02
  1-    -7.85127         0.79998E-03
  1-    -7.73127         0.36624E-02
  1-    -7.65127         0.43230E-04
  1-    -7.16127         0.17445E-02
  1-    -6.84127         0.15768E-02
  1-    -6.67127         0.62865E-04
  1-    -6.63127         0.15050E-02
  1-    -6.43127         0.10322E-03
  1-    -6.38127         0.14386E-03
  1-    -6.37127         0.79528E-04
  1-    -6.17127         0.99290E-04
  1-    -5.87127         0.53744E-03
  1-    -5.76127         0.22602E-04
  1-    -5.70127         0.63899E-03
  1-    -5.62127         0.72168E-03
  1-    -5.46127         0.45277E-03
  1-    -5.21127         0.30783E-02
  1-    -5.02127         0.82038E-04
  1-    -5.01127         0.55660E-04
  1-    -4.96127         0.11259E-03
  1-    -4.89127         0.68041E-04
  1-    -4.69127         0.18478E-03
  1-    -4.49127         0.21208E-03
  1-    -4.45127         0.23346E-03
  1-    -4.35127         0.81000E-03
  1-    -4.26127         0.96825E-04
  1-    -4.19127         0.60200E-04
  1-    -4.08127         0.19760E-03
  1-    -3.97127         0.34070E-04
  1-    -3.93127         0.84159E-05
  1-    -3.91127         0.42964E-04
  1-    -3.86127         0.25371E-04
  1-    -3.78127         0.24805E-04
  1-    -3.69127         0.59462E-04
  1-    -3.67127         0.60032E-05
  1-    -3.58127         0.26015E-04
  1-    -3.48127         0.71238E-05
  1-    -3.44127         0.86664E-06
  1-    -3.30127         0.95360E-05
  1-    -3.22127         0.15009E-04
  1-    -3.12127         0.32956E-06
  1-    -3.10127         0.43350E-04
  1-    -2.99127         0.28816E-04
  1-    -2.95127         0.37528E-04
  1-    -2.86127         0.23817E-04
  1-    -2.67127         0.17963E-04
  1-    -2.59127         0.50990E-04
  1-    -2.34127         0.73880E-07
  1-    -2.24127         0.71217E-05
  1-    -2.20127         0.10566E-06
  1-    -2.12127         0.29437E-05
  1-    -2.09127         0.11493E-04
  1-    -1.98127         0.45280E-05
  1-    -1.84127         0.58457E-06
  1-    -1.83127         0.22021E-05
  1-    -1.76127         0.21223E-05
  1-    -1.72127         0.12646E-05
  1-    -1.61127         0.47828E-06
  1-    -1.53127         0.45378E-06
  1-    -1.52127         0.43214E-06
  1-    -1.42127         0.61682E-06
  1-    -1.36127         0.11298E-06
  1-    -1.34127         0.76330E-06
  1-    -1.33127         0.67014E-06
  1-    -1.24127         0.60692E-06
  1-    -1.19127         0.42921E-06
  1-    -1.06127         0.37871E-05
  1-    -0.99127         0.15280E-05
  1-    -0.94127         0.16686E-05
  1-    -0.89127         0.18079E-05
  1-    -0.85127         0.59969E-07
  1-    -0.82127         0.10142E-05
  1-    -0.54127         0.39726E-06
  1-    -0.48127         0.14422E-06
  1-    -0.43127         0.18043E-06
  1-    -0.41127         0.12926E-05
  1-    -0.39127         0.18921E-06
  1-    -0.35127         0.65283E-06
  1-    -0.33127         0.10599E-06
  1-    -0.20127         0.12489E-07
  1-    -0.15127         0.69326E-07
  1-    -0.07127         0.54663E-07
  1-     0.01873         0.30862E-07
  1-     0.10873         0.34137E-07
  2-   -19.96127         0.80462E+01
  2-   -16.67127         0.76581E-01
  2-   -16.42127         0.16510E+01
  2-   -15.55127         0.19454E+00
  2-   -15.08127         0.22899E+01
  2-   -14.78127         0.58858E+00
  2-   -14.53127         0.97436E+00
  2-   -14.41127         0.10775E+00
  2-   -14.38127         0.97957E-01
  2-   -14.03127         0.39951E+01
  2-   -13.42127         0.93181E+00
  2-   -11.79127         0.66585E-02
  2-   -11.67127         0.90676E-02
  2-   -11.59127         0.26111E-01
  2-   -11.52127         0.65628E-02
  2-   -11.02127         0.18249E+00
  2-   -10.25127         0.10058E-02
  2-   -10.07127         0.41818E-02
  2-   -10.00127         0.44842E-02
  2-    -9.93127         0.24974E-02
  2-    -9.83127         0.89507E-02
  2-    -9.75127         0.16503E-01
  2-    -9.60127         0.90776E-02
  2-    -9.40127         0.12613E-01
  2-    -8.75127         0.26164E-03
  2-    -8.56127         0.36841E-03
  2-    -8.43127         0.61826E-02
  2-    -8.31127         0.17933E-02
  2-    -8.23127         0.22401E-02
  2-    -8.11127         0.84369E-02
  2-    -7.99127         0.15490E-02
  2-    -7.70127         0.86054E-03
  2-    -7.61127         0.19732E-02
  2-    -7.41127         0.78431E-04
  2-    -7.21127         0.34043E-04
  2-    -7.02127         0.59387E-04
  2-    -6.94127         0.79346E-04
  2-    -6.83127         0.49881E-03
  2-    -6.63127         0.14506E-03
  2-    -6.43127         0.19802E-03
  2-    -6.14127         0.33359E-03
  2-    -6.04127         0.37112E-03
  2-    -5.99127         0.31604E-03
  2-    -5.92127         0.10901E-03
  2-    -5.72127         0.23759E-03
  2-    -5.55127         0.34722E-04
  2-    -5.50127         0.80501E-04
  2-    -5.30127         0.10122E-04
  2-    -5.08127         0.36084E-04
  2-    -4.98127         0.20648E-04
  2-    -4.95127         0.15132E-04
  2-    -4.71127         0.40628E-05
  2-    -4.52127         0.33233E-05
  2-    -4.47127         0.27274E-05
  2-    -4.23127         0.80657E-05
  2-    -4.13127         0.11065E-04
  2-    -3.89127         0.56209E-03
  2-    -3.67127         0.12987E-04
  2-    -3.49127         0.34904E-05
  2-    -3.25127         0.12222E-04
  2-    -3.17127         0.69280E-05
  2-    -3.06127         0.81446E-05
  2-    -2.93127         0.72553E-05
  2-    -2.78127         0.63285E-05
  2-    -2.71127         0.16193E-05
  2-    -2.57127         0.57214E-06
  2-    -2.46127         0.14271E-06
  2-    -2.38127         0.33558E-06
  2-    -2.30127         0.15767E-06
  2-    -2.20127         0.56890E-06
  2-    -2.12127         0.51720E-06
  2-    -2.05127         0.21379E-06
  2-    -1.99127         0.10474E-06
  2-    -1.82127         0.99173E-07
  2-    -1.66127         0.19800E-06
  2-    -1.56127         0.80922E-06
  2-    -1.51127         0.70863E-06
  2-    -1.49127         0.68081E-06
  2-    -1.33127         0.12941E-06
  2-    -1.25127         0.23674E-06
  2-    -1.14127         0.29708E-07
  2-    -1.01127         0.53124E-07
  2-    -0.94127         0.25308E-07
  2-    -0.71127         0.52152E-07


==> anc/partial_rates_78Ni.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 78Ni RQRPA
 ##############################
  GT    -4.32127         0.11072E+00
  GT    -3.57127         0.18153E-02
  GT    -2.92127         0.10522E+00
  GT    -2.12127         0.22330E-01
  GT    -1.83127         0.32274E-02
  GT    -1.26127         0.28656E-01
  GT    -0.86127         0.16862E-03
  GT     0.32873         0.25229E-04
  2-    -8.08127         0.39154E+00
 ##############################
 78Ni RQTBA
 ##############################
  GT    -7.11127         0.82186E+00
  GT    -6.26127         0.64909E+00
  GT    -6.13127         0.11463E+01
  GT    -5.59127         0.10312E+00
  GT    -5.49127         0.85822E-01
  GT    -4.88127         0.93379E+00
  GT    -4.46127         0.88064E+00
  GT    -3.22127         0.26228E+00
  GT    -2.56127         0.12710E+00
  GT    -2.23127         0.33804E-02
  GT    -1.65127         0.36879E-03
  GT    -1.38127         0.75580E-02
  GT    -1.21127         0.29826E-02
  GT    -1.12127         0.30372E-02
  GT    -1.00127         0.16338E-02
  GT    -0.74127         0.49065E-03
  GT    -0.65127         0.14388E-03
  GT    -0.59127         0.74391E-04
  GT    -0.54127         0.12480E-03
  GT    -0.42127         0.45523E-03
  GT    -0.30127         0.68051E-04
  GT    -0.17127         0.59749E-05
  GT    -0.00127         0.21800E-04
  GT     0.04873         0.15713E-04
  GT     0.11873         0.22972E-04
  GT     0.34873         0.31334E-06
  0-    -6.28127         0.26823E-01
  0-    -5.42127         0.40495E-02
  0-    -4.90127         0.46977E-03
  0-    -4.34127         0.36015E-03
  0-    -4.05127         0.57176E-03
  0-    -3.64127         0.63564E-03
  0-    -3.47127         0.68625E-03
  0-    -3.15127         0.25769E-03
  0-    -2.66127         0.11217E-03
  0-    -2.18127         0.21713E-03
  0-    -2.11127         0.77871E-04
  0-    -1.78127         0.10592E-04
  0-    -1.38127         0.10772E-04
  0-    -1.19127         0.14420E-04
  0-    -0.72127         0.34290E-05
  0-    -0.65127         0.98280E-06
  0-    -0.28127         0.35057E-06
  1-    -6.27127         0.12068E-02
  1-    -6.18127         0.12136E-04
  1-    -5.42127         0.11207E-03
  1-    -5.41127         0.79365E-03
  1-    -4.93127         0.98386E-04
  1-    -4.91127         0.19116E-03
  1-    -4.90127         0.16045E-03
  1-    -4.37127         0.86824E-04
  1-    -4.36127         0.12283E-03
  1-    -4.34127         0.10478E-03
  1-    -4.05127         0.85940E-04
  1-    -4.02127         0.72521E-04
  1-    -3.64127         0.20014E-03
  1-    -3.47127         0.37916E-04
  1-    -3.31127         0.33223E-04
  1-    -3.16127         0.28222E-04
  1-    -2.66127         0.39673E-05
  1-    -2.13127         0.86798E-05
  1-    -2.12127         0.19192E-04
  1-    -2.02127         0.82402E-06
  1-    -1.83127         0.61696E-06
  1-    -1.78127         0.14890E-05
  1-    -1.54127         0.11094E-05
  1-    -1.40127         0.11280E-05
  1-    -1.37127         0.10978E-05
  1-    -1.20127         0.12038E-05
  1-    -1.19127         0.51741E-06
  1-    -0.97127         0.92047E-07
  1-    -0.69127         0.50051E-06
  1-    -0.65127         0.23910E-06
  1-    -0.27127         0.48701E-07
  1-    -0.26127         0.27126E-07
  2-   -10.24127         0.13634E+01
  2-    -6.27127         0.21490E-03
  2-    -6.08127         0.91382E-03
  2-    -5.57127         0.46905E-04
  2-    -5.29127         0.46198E-03
  2-    -4.88127         0.69192E-04
  2-    -4.32127         0.18109E-04
  2-    -4.11127         0.22601E-05
  2-    -4.01127         0.11380E-04
  2-    -3.87127         0.17166E-04
  2-    -3.58127         0.57745E-05
  2-    -3.47127         0.13662E-05
  2-    -3.41127         0.24383E-05
  2-    -3.30127         0.21314E-05
  2-    -3.20127         0.55689E-05
  2-    -3.10127         0.67714E-05
  2-    -2.75127         0.12020E-04
  2-    -2.11127         0.68101E-07
  2-    -2.07127         0.41976E-07
  2-    -2.03127         0.28690E-07
  2-    -1.84127         0.19641E-07
  2-    -1.79127         0.35793E-07
  2-    -1.51127         0.17468E-07
  2-    -1.15127         0.10062E-07


==> anc/partial_rates_82Ge.dat <==
 J	E(MeV)	partial_rate (s^-1)
 ##############################
 82Ge RQRPA
 ##############################
  GT    -0.46127         0.89243E-04
  GT     0.26873         0.27935E-05
  2-    -3.77127         0.19504E-02
 ##############################
 82Ge RQTBA
 ##############################
  GT    -3.61127         0.13282E+00
  GT    -3.03127         0.38995E-01
  GT    -2.71127         0.42070E-03
  GT    -2.20127         0.44061E-02
  GT    -1.83127         0.35966E-02
  GT    -1.04127         0.22942E-01
  GT    -0.12127         0.25799E-03
  GT     0.21873         0.13954E-05
  GT     0.39873         0.30796E-07
  0-    -3.02127         0.14201E-05
  0-    -3.01127         0.18549E-06
  0-    -1.68127         0.44308E-06
  0-    -0.65127         0.13447E-05
  1-    -2.98127         0.70859E-06
  1-    -2.83127         0.34398E-05
  1-    -1.75127         0.14398E-05
  1-    -1.68127         0.14280E-05
  1-    -1.43127         0.31584E-06
  1-    -0.96127         0.96182E-05
  1-    -0.65127         0.19346E-07
  1-    -0.52127         0.38050E-06
  1-    -0.13127         0.37312E-07
  2-    -6.73127         0.39621E-01
  2-    -3.14127         0.14046E-06
  2-    -2.88127         0.21862E-06
  2-    -2.05127         0.55426E-05
  2-    -1.66127         0.70737E-07
  2-    -1.52127         0.61657E-06
  2-    -1.39127         0.54972E-07
  2-    -1.17127         0.29176E-07


==> anc/rates_0minus_N126.dat <==
 # beta-decay rates from the 0− transitions of N = 126 nuclei
 #Z	N		lambda(0-, total)	lambda(0-, \xi'v)	lambda(0-, w,w')	lambda(0-, interferences)
 ###################################################
 RQRPA
 ###################################################
 54 126         48.46636      281.40644       99.75742     -332.69750
 56 126         31.10661      189.97334       70.03609     -228.90282
 58 126         18.44776      125.64103       49.31188     -156.50516
 60 126         12.61489       82.85128       31.59991     -101.83630
 62 126          8.17477       49.85720       18.05099      -59.73343
 64 126          4.97172       27.61049        9.32503      -31.96379
 66 126          3.09578       15.91655        5.05027      -17.87104
 68 126          1.75080        8.44254        2.53544       -9.22717
 70 126          1.02134        4.65226        1.32872       -4.95964
 72 126          0.58361        2.54555        0.69955       -2.66149
 74 126          0.27143        1.14032        0.30309       -1.17197
 76 126          0.06225        0.25481        0.06651       -0.25907
 78 126          0.01563        0.06723        0.01849       -0.07008
 80 126          0.00063        0.00312        0.00094       -0.00342
 ###################################################
 RQTBA
 ###################################################
 54 126         48.86853      395.73794      160.49702     -507.36643
 56 126         40.48685      288.86333      119.50106     -367.87754
 58 126         22.22901      187.17053       82.17605     -247.11757
 60 126         17.50004      132.10672       55.04341     -169.65009
 62 126         12.99379       94.99164       38.78441     -120.78226
 64 126          7.31339       48.51179       18.58936      -59.78776
 66 126          5.02149       29.60758       10.84851      -35.43459
 68 126          3.97205       20.86917        6.81772      -23.71483
 70 126          2.65843       13.40397        4.22309      -14.96863
 72 126          1.67363        8.75899        2.84305       -9.92841
 74 126          0.94963        4.55862        1.38092       -4.98992
 76 126          0.28733        1.39319        0.42252       -1.52838
 78 126          0.10214        0.50210        0.15459       -0.55455
 80 126          0.00984        0.05684        0.01954       -0.06654

